Energetic Stable Discretization for Non-Isothermal Electrokinetics Model

We propose an edge averaged finite element(EAFE) discretization to solve the Heat-PNP (Poisson-Nernst-Planck) equations approximately. Our method enforces positivity of the computed charged density functions and temperature function. Also the thermodynamic consistent discrete energy estimate which resembles the thermodynamic second law of the Heat-PNP system is prescribed. Numerical examples are provided.

==> PNPtemp.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 485,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from dolfin import *\n",
    "from mshr import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 514,
   "metadata": {},
   "outputs": [],
   "source": [
    "def initialize_and_run(Voltage = 8,num_steps = 10):\n",
    "    # Create mesh and define function space\n",
    "    nx = ny = nz = 32\n",
    "    mesh = UnitSquareMesh(nx,ny)\n",
    "    #mesh = generate_mesh(Rectangle(Point(0, 0), Point(10.0, 1.0)),320,32)\n",
    "    mesh = RectangleMesh(Point(0,0), Point(10, 1), 320, 32, \"right/left\")\n",
    "    P1 = FiniteElement('P', triangle, 1)\n",
    "    V1 = VectorElement('P', triangle, 1)\n",
    "    # element  = P1*P1*P1*P1*V1*V1\n",
    "    \"\"\"\n",
    "    The function space is : \\rho_1,\\rho_2,\\phi,T,u_1,u_2\n",
    "\n",
    "    \"\"\"\n",
    "    element = MixedElement([P1, P1, P1, P1, V1, V1])\n",
    "    V = FunctionSpace(mesh, element)\n",
    "    VV = FunctionSpace(mesh,P1)\n",
    "    VVV = FunctionSpace(mesh,V1)\n",
    "    #v_1, v_2, v_3 , v_4 , v_5 ,v_6= TestFunctions(V)\n",
    "\n",
    "    v_1 = TestFunction(VV)\n",
    "    v_2 = TestFunction(VV)\n",
    "    v_3 = TestFunction(VV)\n",
    "    v_4 = TestFunction(VV)\n",
    "    v_5 = TestFunction(VVV)\n",
    "    v_6 = TestFunction(VVV)\n",
    "\n",
    "    #u = Function(V)\n",
    "    #u_1, u_2, u_3, u_4, u_5, u_6 = split(u)\n",
    "\n",
    "\n",
    "    u_1 = Function(VV)\n",
    "    u_2 = Function(VV)\n",
    "    u_3 = TrialFunction(VV)\n",
    "    u_4 = Function(VV)\n",
    "\n",
    "\n",
    "    # time step\n",
    "    dt = 0.01\n",
    "    delta = 0.5\n",
    "    Cv = 300\n",
    "    z = 1\n",
    "    e = 1\n",
    "    mu_1 = Constant(1.334)\n",
    "    mu_2 = Constant(2.032)\n",
    "    kB = 1\n",
    "    epsilon = 1\n",
    "    k = 300\n",
    "    q_1 = 1\n",
    "    q_2= -1\n",
    "\n",
    "    num_steps = num_steps\n",
    "    tol = 1E-14\n",
    "\n",
    "    # mark the boundaries\n",
    "    boundary_markers = FacetFunction('size_t', mesh)\n",
    "    \n",
    "    class BoundaryXmi(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "            return on_boundary and near(x[0], 5, tol)\n",
    "    \n",
    "    class BoundaryX1(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "            return on_boundary and near(x[0], 10, tol)\n",
    "        \n",
    "    class BoundaryX0(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "            return on_boundary and near(x[0], 0, tol)\n",
    "    bx1 = BoundaryX1()\n",
    "    bx1.mark(boundary_markers, 1)\n",
    "    \n",
    "    bx0 = BoundaryX0()\n",
    "    bx0.mark(boundary_markers, 0)\n",
    "    \n",
    "    bxm = BoundaryXmi()\n",
    "    bxm.mark(boundary_markers, 2)\n",
    "    \n",
    "    ds = Measure('ds', domain=mesh, subdomain_data=boundary_markers)\n",
    "\n",
    "    normal = FacetNormal(mesh)\n",
    "    \n",
    "    # define the dirichlet boundary for \\phi\n",
    "\n",
    "    phi_L = Constant(Voltage)\n",
    "    def boundary_L(x, on_boundary):\n",
    "\n",
    "        return on_boundary and near(x[0], 0, tol)\n",
    "\n",
    "    bc_L = DirichletBC(VV, phi_L, boundary_L)\n",
    "\n",
    "\n",
    "    phi_R = Constant(0)\n",
    "    def boundary_R(x, on_boundary):\n",
    "\n",
    "        return on_boundary and near(x[0], 10, tol)\n",
    "\n",
    "    bc_R = DirichletBC(VV, phi_R, boundary_R)\n",
    "\n",
    "    bcs = [bc_L, bc_R]\n",
    "\n",
    "    '''\n",
    "    later on when solving:\n",
    "\n",
    "    solve(a == L, u, bcs)\n",
    "    '''\n",
    "    def boundary_rho(x,on_boundary):\n",
    "        return on_boundary and (near(x[0],0,tol) or near(x[0],10,tol))\n",
    "\n",
    "    rho_bc = Constant(-1)\n",
    "    T_bc = Constant(0)\n",
    "    bc_rho = DirichletBC(VV,rho_bc,boundary_rho)\n",
    "    bc_T = DirichletBC(VV,T_bc,boundary_rho)\n",
    "    # project the initial condition\n",
    "\n",
    "    # Initial condition for temperature and species are all set to constant\n",
    "    rho_1_0 = Constant(-1)\n",
    "    rho_2_0 = Constant(-1)\n",
    "    T_0 = Constant(0)\n",
    "\n",
    "    class InitialCondition(Expression):\n",
    "        def eval_cell(self, value, x, ufc_cell):\n",
    "            #if x[0] <= 1.0:\n",
    "            #   value[0] = 1.0\n",
    "            #else:\n",
    "            value[0] = 16*sin(x[0]*4)*cos(x[1]*4)+20\n",
    "\n",
    "    class tempInitialCondition(Expression):\n",
    "\n",
    "        def eval_cell(self, value, x, ufc_cell):\n",
    "            value[0] = x[0]**2-x[1]**2+10\n",
    "\n",
    "\n",
    "    u_n_4 = project(T_0,VV)\n",
    "    #u_n_4 = Function(VV)\n",
    "    #u_n_4.interpolate(tempInitialCondition())\n",
    "    phi_n = project(phi_L,VV)\n",
    "    u_n_1 = project(rho_1_0,VV)\n",
    "    #u_n_1.interpolate(InitialCondition())\n",
    "    u_n_2 = project(rho_2_0,VV)\n",
    "    #U_n_2.interpolate(InitialCondition())\n",
    "\n",
    "\n",
    "    # Create VTK files for visualization output\n",
    "    vtkfile_u_1 = File('reaction_system/u_1.pvd')\n",
    "\n",
    "\n",
    "    # Create progress bar\n",
    "    progress = Progress('Time-stepping')\n",
    "    set_log_level(PROGRESS)\n",
    "\n",
    "    T = 1\n",
    "    t = 0.0\n",
    "    # The entropy and dissipation\n",
    "    S = np.zeros(num_steps)\n",
    "    Diss = np.zeros(num_steps)\n",
    "    flux = np.zeros(num_steps)\n",
    "    for n in range(num_steps):\n",
    "        t +=dt\n",
    "\n",
    "        # First solve the poisson equation\n",
    "\n",
    "        # \\phi equation\n",
    "        u = TrialFunction(VV)\n",
    "        v = TestFunction(VV)\n",
    "\n",
    "        F  = epsilon*inner(nabla_grad(u), nabla_grad(v))*dx-q_1*exp(u_n_1)*v*dx-q_2*exp(u_n_2)*v*dx\n",
    "        a,L = lhs(F),rhs(F)\n",
    "        # Compute solution\n",
    "        u = Function(VV)\n",
    "        solve(a == L, u, bcs)\n",
    "        # Plot solution and mesh\n",
    "\n",
    "        phi_n.assign(u)\n",
    "\n",
    "        # Then the continuity equations\n",
    "\n",
    "        # \\rho_1 equation\n",
    "        #F_rho_1 = (1/dt)*exp(u_1)*v_1*dx-(1/dt)*exp(u_n_1)*v_1*dx+mu_1*dot(grad(exp(u_1+u_n_4)+q_1*phi_n),grad(v_1))*dx# not sure whether grad() can take this input\n",
    "        F_rho_1 = (exp(u_1)*exp(u_n_4)*dot(grad(u_1),grad(v_1))+exp(u_1)*exp(u_n_4)*dot(grad(u_n_4),grad(v_1))+q_1*dot(grad(phi_n),grad(v_1)))*dx-(1/dt)*exp(u_n_1)*v_1*dx+(1/dt)*exp(u_1)*v_1*dx\n",
    "        solve(F_rho_1==0,u_1,bc_rho)\n",
    "\n",
    "\n",
    "        #F_rho_2 = -(1/dt)*(exp(u_n_2)-exp(u_2))*v_2*dx+exp(u_2)*exp(u_n_4)*dot(grad(u_2),grad(v_2))*dx+exp(u_2)*exp(u_n_4)*inner(grad(u_n_4),grad(v_2))*dx+q_1*dot(grad(phi_n),grad(v_2))*dx\n",
    "        F_rho_2 = (exp(u_2)*exp(u_n_4)*dot(grad(u_2),grad(v_2))+exp(u_2)*exp(u_n_4)*dot(grad(u_n_4),grad(v_2))+q_2*dot(grad(phi_n),grad(v_2)))*dx-(1/dt)*exp(u_n_2)*v_2*dx+(1/dt)*exp(u_2)*v_2*dx\n",
    "        solve(F_rho_2==0,u_2,bc_rho)\n",
    "\n",
    "        # project the velocities\n",
    "        u_n_5 = project((exp(u_n_4)*nabla_grad(u_n_4)+nabla_grad(u_1)*exp(u_n_4)+q_1*e*nabla_grad(phi_n))*mu_1,VVV) # velocity for species 1\n",
    "        u_n_6 = project((exp(u_n_4)*nabla_grad(u_n_4)+nabla_grad(u_2)*exp(u_n_4)+q_2*e*nabla_grad(phi_n))*mu_2 ,VVV) # velocity for species 2\n",
    "\n",
    "        #plot(exp(u_4))\n",
    "        #plot(u_n_6)\n",
    "        #plot(u_1)\n",
    "        #plot(u_n_5)\n",
    "        #plot(mesh)\n",
    "        print t\n",
    "        \n",
    "        # Temperature equation\n",
    "\n",
    "        F_T = (1/dt)*kB*(exp(u_1)+exp(u_2))*exp(u_4)*v_4*dx-(1/dt)*kB*(exp(u_1)+exp(u_2))*exp(u_n_4)*v_4*dx \\\n",
    "              -kB*exp(u_4)*dot(u_n_5,grad(u_n_1))*v_4*dx- kB*exp(u_4)*u_1*dot(u_n_5,grad(v_4))*dx \\\n",
    "            -kB*exp(u_4)*dot(u_n_6,grad(u_n_2))*v_4*dx- kB*exp(u_4)*u_2*dot(u_n_6,grad(v_4))*dx \\\n",
    "              +k*exp(u_4)*dot(grad(u_4),grad(v_4))*dx-(exp(u_1)*dot(u_n_5,u_n_5)/mu_1+exp(u_2)*dot(u_n_6,u_n_6)/mu_2)*v_4*dx \n",
    "\n",
    "        solve(F_T==0,u_4,bc_T)\n",
    "\n",
    "        # Computing the functionals\n",
    "        # including the entropy flux and heat flux\n",
    "        Entropy = (exp(u_1)*(u_1-u_4-1)+exp(u_2)*(u_2-u_4-1))*dx \n",
    "        Flux = (exp(u_1)*(u_1-u_4-1)*dot(u_n_5,normal)+exp(u_2)*(u_2-u_4-1)*dot(u_n_6,normal))*ds(0)-\\\n",
    "                (exp(u_1)*(u_1-u_4-1)*dot(u_n_5,normal)+exp(u_2)*(u_2-u_4-1)*dot(u_n_6,normal))*ds(1)\\\n",
    "                -k*dot(grad(u_4),normal)*ds(0)-k*dot(grad(u_4),normal)*ds(1)\n",
    "        #diss = k*dot(grad(u_4),grad(u_4))*dt*dx\n",
    "        diss = dt*(exp(u_1)*dot(u_n_5,u_n_5)/(exp(u_4)*mu_1)+exp(u_2)*dot(u_n_6,u_n_6)/(exp(u_4)*mu_2)+k*dot(grad(u_4),grad(u_4)))*dx\n",
    "        S[n] = assemble(Entropy)\n",
    "        flux[n] = assemble(dt*Flux)\n",
    "        Diss[n] = assemble(diss)\n",
    "        '''\n",
    "        if n>0:\n",
    "            Diss[n] = assemble(diss)+Diss[n-1]\n",
    "        else:\n",
    "            Diss[n] = assemble(diss)\n",
    "        '''\n",
    "        I = (exp(u_1)*dot(u_n_5,normal)*q_1+exp(u_2)*dot(u_n_6,normal)*q_2)*ds(0)\n",
    "        print assemble(I)\n",
    "        \n",
    "        # update the values\n",
    "        u_n_1.assign(u_1)\n",
    "        u_n_2.assign(u_2)\n",
    "        u_n_4.assign(u_4)\n",
    "\n",
    "        # Save solution to file (VTK)\n",
    "        vtkfile_u_1 << (u_1, t)\n",
    "        # Update progress bar\n",
    "        progress.update(t/T)\n",
    "\n",
    "    \n",
    "    return Diss,S,assemble(I),u_1,u_2,u_4,flux,mesh"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 515,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.01\n",
      "Calling FFC just-in-time (JIT) compiler, this may take some time.\n",
      "0.990625759184\n",
      "0.02\n",
      "0.99192583331\n",
      "0.03\n",
      "0.992523498709\n",
      "0.04\n",
      "0.992914511838\n",
      "0.05\n",
      "0.993183272621\n",
      "0.06\n",
      "0.993369399671\n",
      "0.07\n",
      "0.993497696746\n",
      "0.08\n",
      "0.993585184851\n",
      "0.09\n",
      "0.993643844865\n",
      "0.1\n",
      "0.993682162793\n"
     ]
    }
   ],
   "source": [
    "Diss,S,I,u_1,u_2,u_4,flux,mesh = initialize_and_run()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 516,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f36c654e8d0>]"
      ]
     },
     "execution_count": 516,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f36c655f1d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "\n",
    "plt.plot(S)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 517,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f36be38c250>]"
      ]
     },
     "execution_count": 517,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAD8CAYAAABZ/vJZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3Xl4FfXZ//H3nbAj+6phCfsuWwREpShSsVbRqiyC4EoFabWLrfbx+bViW2uttT7VqhRUBAQsWop1xd2KAgkg+xLCEvawL2HJcv/+yFCPEc0hJpmT5PO6rlzMmfnOnHvORc4nM9+Z75i7IyIicqbiwi5ARERKJwWIiIgUigJEREQKRQEiIiKFogAREZFCUYCIiEihKEBERKRQFCAiIlIoChARESmUCmEXUJzq16/viYmJYZchIlKqpKSk7HH3BgW1K9MBkpiYSHJycthliIiUKma2OZp2OoUlIiKFogAREZFCUYCIiEihKEBERKRQFCAiIlIoChARESkUBYiIiBRKmb4PRESkvNlz5ATvrdlNdo5zQ+9mxfpeChARkVLM3dmQcZR5q3bxzupdLN6yH3fo3qy2AkRERL4sOyeXlM37eWf1Lt5ZvZuNe44C0DmhJncPaMulHRvS8eyaxV6HAkREpBQ4ciKbj9dlMG/VLt5bu5sDmVlUio/j/Fb1uOXCFlzaoSFn16paojUpQEREYtSOg8d4Z/Vu3lm1i0837OVkTi61q1XkknYNubRjI/q1bcBZlcP7GleAiIjECHdn1Y5DvLNqN++s3sXybQcBSKxXjdF9m3Nph0b0bF6HCvGxcQGtAkREJEQns3P5LG1vXn/Gql1sP3gcM+jRrA6/HNSegR0b0qrBWZhZ2KV+hQJERKSEHcg8yQdrM5i3ehcfrs3gyIlsqlSM46I2Dbh7YFsuad+Q+mdVDrvMAilARERKwJa9mcxbvYt5q3ayaNN+cnKdBjUqc2XXs7m0QyMuaF2fKhXjwy7zjChARESKQW6us3TrAd4J7s9Yt+sIAO0a1eCO77RkYMfGnJtQi7i42Ds1FS0FiIhIETmRncPH6/b89/6MPUdOEB9n9G5Rl2HnNePSDo1oVq9a2GUWmagCxMwGAY8D8cAkd/9DvuWVgReAnsBeYKi7bzKzEcA9EU3PBXq4+1IzGwr8T7DNf7v7L4Nt9QP+ErQd5u6zI94nB1gevNzi7led6Q6LiBS1nQePM+2zzcxYuIW9R09So3IFvtOuAQM7NqJ/24bUqlYx7BKLRYEBYmbxwJPAQGArsMjM5rr7qohmtwL73b21mQ0DHiYvRKYD04PtdAHmBOFRD3gE6OnuGWY2xcwGuPu7wBbgJuDnpynnmLt3K/TeiogUEXcnefN+np+/iTdX7CTXnQHtGzGyTzP6tqpPpQqxcaltcYrmCKQXkOruaQBmNhMYDEQGyGDgN8H0bOAJMzN394g2w4GZwXRLYL27ZwSv3wGuBd51903B++Se8d6IiBSz41k5zP18O1Pmb2Ll9kPUrFKBWy5I5MY+iWXq9FQ0ogmQBCA94vVWoPfXtXH3bDM7CNQD9kS0GUpe0ACkAu3MLDHY3tVApShqqWJmyUA28Ad3n5O/gZmNAcYANGtWvAOJiUj5sf3Asf+eptqfmUXbRmfxu2s6c033BKpVKp/dySWy12bWG8h09xUA7r7fzMYCs4BcYD7QKopNNXf3bWbWEnjPzJa7+4bIBu4+EZgIkJSU5KfbiIhINNydhRv3MeXTTby1chfuzqUdGnFT30TOb1UvJm/uK0nRBMg2oGnE6ybBvNO12WpmFYBa5HWmnzIMmBG5gru/CrwK/z1qyCmoEHffFvybZmYfAN2BDd+4kojIGTqelcO/lm7j+fmbWb3jELWqVuS2i1owsndzmtYtX6epvkk0AbIIaGNmLcgLimHADfnazAVGA58C1wHvner/MLM4YAhwUeQKZtbQ3XebWR1gXNDmawXtMt39hJnVBy4A/hhF/SIiUdl24BhTP93MzEVbOJCZRfvGNfjDD7owuFsCVSuVrpv8SkKBARL0aYwH3iLvkttn3X2lmU0Akt19LjAZmGpmqcA+8kLmlH5A+qlO+AiPm1nXYHqCu68DMLPzgH8CdYArzewBd+8EdACeCTrX48jrA1mFiMi34O58lraPKfM38faqnQBc1qkxo/sm0rtF3XJ/muqb2JcvlCpbkpKSPDk5OewyRCQGHTuZw5yl25gyfxNrdh6mdrWKDO/VjJF9mpNQu2SfqxFrzCzF3ZMKalc+Lx0QkXIrfV8m0z7bzMxF6Rw8lkWHs2vyx2vP5apu55S6sajCpgARkTLP3fl0w16en7+Jd1bvwswYFJymOi+xjk5TFZICRETKrMyT2fxzSd5pqnW7jlC3eiXG9m/FiN7NOaecn6YqCgoQESlz0vdl8sKnm5i1KJ1Dx7PpdE5NHrnuXK7sqtNURUkBIiJlgrvzSWreaap31+wizozLOzfmpr6J9Gyu01TFQQEiIqWau/PWyp08+vY61u8+Qr3qlRh/cWtG9G5O41pVwi6vTFOAiEiptXbnYR54dSXzN+ylXaMaPHp9V64492ydpiohChARKXUOZJ7ksXnrmLZgCzWqVODBwZ0Y3qsZFeLL/hDqsUQBIiKlRk6uM2PhFh59ey0Hj2UxondzfjqwLXWqRzOYtxQ1BYiIlAoL0vbym1dXsXrHIfq0rMuvr+xEh7Nrhl1WuaYAEZGYtu3AMX7/+mpeW7aDhNpV+duIHlzeubGuqooBChARiUnHs3J45sM0nvowFYC7L23DD/u10qi4MUQBIiIxxd15Y8VOfvfaarYdOMYV557Nr77XodwPcBiLFCAiEjPW7DzEA3NX8WnaXto3rsHMMX3o07Je2GXJ11CAiEjoDmSe5M/z1jHts83UrFqRB6/uzPDzmuqy3BinABGR0OTkOi8Gl+UeOpbFjX2a85OBbaldTZfllgYKEBEJxWdpe/nN3JWs2XmY81vW49dXdaR9Y12WW5ooQESkROW/LPepET0YpMtySyUFiIiUiONZOTz94Qae/nADAD+5tC0//E5LjVtVikXVQ2Vmg8xsrZmlmtm9p1le2cxmBcsXmFliMH+EmS2N+Mk1s27BsqFmtszMVprZwxHb6mdmi80s28yuy/c+o81sffAz+tvsuIiUDHfn9eU7GPDoh/zlnfVc2qER7/6sP3dd2kbhUcoVeARiZvHAk8BAYCuwyMzmuvuqiGa3AvvdvbWZDQMeBoa6+3RgerCdLsAcd19qZvWAR4Ce7p5hZlPMbIC7vwtsAW4Cfp6vjrrAr4EkwIGUoI793+YDEJHis2bnIX4zdyWfpe2jw9k1eXRIV12WW4ZEcwqrF5Dq7mkAZjYTGAxEBshg4DfB9GzgCTMzd/eINsOBmcF0S2C9u2cEr98BrgXedfdNwfvk5qvjMmCeu+8Lls8DBgEzotgHESlB+S/L/e3VnRneqxnxcernKEuiCZAEID3i9Vag99e1cfdsMzsI1AP2RLQZSl7QAKQC7YJTXVuBq4GCrts7XR0JUdQvIiUkOyc3b7Tcees4fDxbl+WWcSXSiW5mvYFMd18B4O77zWwsMAvIBeYDrYrovcYAYwCaNWtWFJsUkSh8umEvD7yad1lu31b1+PWVnWjXuEbYZUkxiiZAtgFNI143Ceadrs1WM6sA1AL2RiwfRr5TTe7+KvAq/PdLPyeKOvrnq+OD/I3cfSIwESApKcnzLxeRorV1fya/f301ry/fqctyy5loAmQR0MbMWpD3JT4MuCFfm7nAaOBT4DrgvVP9H2YWBwwBLopcwcwauvtuM6sDjAvafJO3gN8H7QG+C9wXRf0iUkz+kZzO//5rBQA/HdiWMf10WW55UmCABH0a48n7Ao8HnnX3lWY2AUh297nAZGCqmaUC+8gLmVP6AemnOuEjPG5mXYPpCe6+DsDMzgP+CdQBrjSzB9y9k7vvM7MHyQu0U+vsK9Rei8i3cjwrhwdeXcmMhen0bVWPR67vqtFyyyH78oVSZUtSUpInJyeHXYZImZK+L5Ox01NYse0Q4y9uzU8GttXVVWWMmaW4e1JB7XQnuohE7b01u7h75lIAJo9OYkCHRiFXJGFSgIhIgXJynT/PW8uT72+gc0JNnhrRk6Z1q4VdloRMASIi32jPkRP8eMYS5m/Yy/BeTfn1lZ3UUS6AAkREvkHypn3c+eJiDmRm8ch153J9UtOCV5JyQwEiIl/h7jz7ySYeen01CXWq8s9xveh4jp7VIV+mABGRLzlyIptfzl7Ga8t38N2OjXjk+q7Uqlox7LIkBilAROS/1u06zB3TUti8N5P7Lm/PmH4tdUe5fC0FiIgAMGfJNu57ZTnVK1dg+m29Ney6FEgBIlLOncjO4bf/Xs3UzzbTK7EuT9zQnYY1q4RdlpQCChCRcmzbgWOMm76Yz9MPMKZfS+65rB0V46N6UKmIAkSkvPpwXQZ3z1xCdo7z9MieDOrcOOySpJRRgIiUM7m5zv+9t57H311Pu0Y1eGpkT1rUrx52WVIKKUBEypF9R09y96ylfLQug2t7NOG3V3emaiXdVS6FowARKSeWph9g3LQU9hw9yUM/6MKw85rqEl35VhQgImWcuzPts81M+PcqGtWswst39KVLk1phlyVlgAJEpAzLPJnNfa8s519Lt3NJ+4b8eUhXalerFHZZUkYoQETKqNTdRxg7LYUNGUe457J2jP1OK+L04CcpQgoQkTLotWU7+MXsz6lSMZ6pt/bmgtb1wy5JyiAFiEgZkpWTy0Ovr+HZTzbSo1ltnhzRg7Nr6VnlUjyiuuXUzAaZ2VozSzWze0+zvLKZzQqWLzCzxGD+CDNbGvGTa2bdgmVDzWyZma00s4ej2FaimR2L2NbT3373RcqOnQePM2ziZzz7yUZuviCRmWPOV3hIsSrwCMTM4oEngYHAVmCRmc1191URzW4F9rt7azMbBjwMDHX36cD0YDtdgDnuvtTM6gGPAD3dPcPMppjZAHd/9+u2FbzPBnfvViR7LlKGfJK6hx/PWMLxrByeuKE73z/3nLBLknIgmiOQXkCqu6e5+0lgJjA4X5vBwJRgejYwwL56gfnwYF2AlsB6d88IXr8DXHsG2xIR8u4qf/L9VG6cvIC61Svxr/EXKjykxETTB5IApEe83gr0/ro27p5tZgeBesCeiDZD+SJ4UoF2wemprcDVQKUCtgXQwsyWAIeA+9394yjqFymTDmZm8dOXlvLumt1c1fUcHvpBF6pXVremlJwS+d9mZr2BTHdfAeDu+81sLDALyAXmA60K2MwOoJm77zWznsAcM+vk7ofyvdcYYAxAs2bNinhPRGJD+r5MRkxawI6Dx5gwuBM39mmuu8qlxEVzCmsb0DTidZNg3mnbmFkFoBawN2L5MGBG5Aru/qq793b384G1wLpv2pa7n3D3vcG6KcAGoG3+Yt19orsnuXtSgwYNotg9kdJl456jDHnmUw4ey2LmmPMZdX6iwkNCEU2ALALamFkLM6tEXhjMzddmLjA6mL4OeM/dHcDM4oAhfNH/QTC/YfBvHWAcMOmbtmVmDYIOfcysJdAGSIt2R0XKgtTdhxn6zKecyM5lxu196Nm8TtglSTlW4CmsoB9iPPAWEA886+4rzWwCkOzuc4HJwFQzSwX2kRcyp/QD0t09/5f942bWNZie4O6njkC+blv9gAlmlkXeaa873H3fme6wSGm1ZuchRk5aABgzx/ShbaMaYZck5ZwFBwplUlJSkicnJ4ddhsi3tmLbQW6cvIBKFeJ48fY+tGpwVtglSRlmZinunlRQOz27UiTGLU0/wA1//4xqlSrw0g/PV3hIzNA1fyIxLHnTPm56bhF1q1fixdt706ROtbBLEvkvHYGIxKhPN+xl1LMLaVijMrN+2EfhITFHRyAiMeg/6/dw2wuLaFqnGtNv603DmlXCLknkKxQgIjHm/TW7+eG0FFrWr86023pT/6zKYZckcloKEJEY8vbKndz54mLaNa7B1Ft6U6e6nh4osUsBIhIjXlu2g7tmLqFzQi2m3NKLWlUrhl2SyDdSJ7pIDJizZBs/mrGY7s1qM/VWhYeUDjoCEQnZS4vS+eUry+jToh6TRidpRF0pNfQ/VSRE0z7bzP1zVnBRm/pMvDGJqpXiwy5JJGoKEJGQPPfJRh54dRWXtG/I30b0oEpFhYeULgoQkRA88+EGHnpjDZd1asRfh/egUgV1R0rpowARKWF/fXc9j85bx5Vdz+HPQ7pSMV7hIaWTAkSkhLg7f563jr++l8oPuifwyPVdiY/Tg6Ck9FKAiJQAd+cPb6zhmY/SGHZeU353TReFh5R6ChCRYubuPPDqKp6fv4kb+zTngas6EafwkDJAASJSjHJznfv/tYIXF2zh1gtbcP8VHfT8cikzFCAixSQn17n35WX8I2UrY/u34heXtVN4SJmiABEpBtk5ufz8H58zZ+l27r60DXcNaKPwkDJHASJSxLJycrl75lJeW76Dey5rx50Xtw67JJFiEdUF6GY2yMzWmlmqmd17muWVzWxWsHyBmSUG80eY2dKIn1wz6xYsG2pmy8xspZk9XNC2gmX3BfPXmtll327XRYreiewcxk1fzGvLd3D/FR0UHlKmFRggZhYPPAlcDnQEhptZx3zNbgX2u3tr4DHgYQB3n+7u3dy9G3AjsNHdl5pZPeARYIC7dwIam9mAb9pW8J7DgE7AIOBvQW0iMeF4Vg53TE1h3qpdTBjcidsuahl2SSLFKpojkF5AqrunuftJYCYwOF+bwcCUYHo2MMC+esJ3eLAuQEtgvbtnBK/fAa4tYFuDgZnufsLdNwKpQW0ioTt2MofbpiTzwboMHvpBF0adnxh2SSLFLpoASQDSI15vDeadto27ZwMHgXr52gwFZgTTqUA7M0s0swrA1UDTArYVTR0iJe7oiWxuem4h8zfs4ZHrujK8V7OwSxIpESUyCI+Z9QYy3X0FgLvvB8YCs4CPgU1AThG91xgzSzaz5IyMjIJXEPkWDh3PYtSzC0nevJ/Hhnbjup5Nwi5JpMREEyDb+OLoAKBJMO+0bYIjilrA3ojlw/ji6AMAd3/V3Xu7+/nAWmBdAduKpg7cfaK7J7l7UoMGDaLYPZHCOZiZxY2TFvB5+gGeGN6dwd10QCzlSzQBsghoY2YtzKwSeWEwN1+bucDoYPo64D13dwAziwOG8EX/B8H8hsG/dYBxwKQCtjUXGBZcpdUCaAMsjHZHRYrSvqMnGf73z1i94zBPj+zJ5V3ODrskkRJX4H0g7p5tZuOBt4B44Fl3X2lmE4Bkd58LTAammlkqsI+8kDmlH5Du7mn5Nv24mXUNpie4+6kjkNNuK3jPl4BVQDZwp7sXyWkvkTORcfgEIyctYNPeo0wc1ZP+7RqGXZJIKCw4UCiTkpKSPDk5OewypAw5eCyL65+eT/q+Y0wenUTf1vXDLkmkyJlZirsnFdROT7IRidKJ7BzGvJDMxj1HFR4iaCgTkajk5jo/felzFmzcx+PDuik8RNARiEhUHnpjNa8t28F9l7fX1VYiAQWISAGe/c9G/v7xRm7qm8iYfhqeROQUBYjIN3h9+Q4efG0Vl3VqxP9+v6OGZBeJoAAR+RoLN+7j7llL6dGsDo8P665nmIvkowAROY3U3Ye5/YVkmtSpyqRRSVSpqIGfRfJTgIjks+vQcUY/u4iK8XFMubkXdapXCrskkZikABGJcPh4Fjc/t4j9mSd5/ubzaFq3WtglicQs3QciEsjKyWXc9MWs3XWYyaOT6JxQK+ySRGKajkBEAHfnly8v4+P1e/jDD7pofCuRKChARIBH317HK4u38dOBbbk+qWnBK4iIAkRk+oLNPPF+KsN7NeVHl7QOuxyRUkMBIuXaO6t28b9zVnBxuwY8OLizbhQUOQMKECm3lmzZz/gZi+mcUIsnbuhBhXj9OoicCf3GSLm0ac9Rbp2STMMaVXj2pvOoXlkXJIqcKQWIlDt7jpxg9HMLcXem3NKL+mdVDrskkVJJf3ZJuZJ5Mptbn1/ErkPHefH2PrSoXz3skkRKLR2BSLmRnZPLj15cwvJtB/nr8B70aFYn7JJESrWoAsTMBpnZWjNLNbN7T7O8spnNCpYvMLPEYP4IM1sa8ZNrZt2CZcPNbLmZLTOzN82sfjC/q5l9Gix71cxqBvMTzexYxLaeLqoPQco+d+d//7WSd9fs5oHBnRnYsVHYJYmUegUGiJnFA08ClwMdgeFm1jFfs1uB/e7eGngMeBjA3ae7ezd37wbcCGx096VmVgF4HLjY3c8FlgHjg21NAu519y7AP4F7It5nw6ntufsdhdxnKYeefD+VGQu3MK5/K27s0zzsckTKhGiOQHoBqe6e5u4ngZnA4HxtBgNTgunZwAD76gX1w4N1ASz4qR60qwlsD5a1BT4KpucB10a5LyKnNTtlK396ex0/6J7APZe1C7sckTIjmgBJANIjXm8N5p22jbtnAweBevnaDAVmBG2ygLHAcvKCoyMwOWi3ki8C6nogclyJFma2xMw+NLOLoqhdyrmP1mVw78vLuLB1ff5w7bm6UVCkCJVIJ7qZ9QYy3X1F8LoieQHSHTiHvFNY9wXNbwHGmVkKUAM4GczfATRz9+7AT4EXT/WP5HuvMWaWbGbJGRkZxblbEuNWbDvI2GkptGlUg6dG9qBSBV0zIlKUovmN2saXjwKaBPNO2ybo36gF7I1YPozg6CPQDcDdN7i7Ay8BfYN5a9z9u+7eM1hnQzD/hLvvDaZTgvlt8xfr7hPdPcndkxo0aBDF7klZlL4vk5ufX0StqhV5/ubzqFGlYtgliZQ50QTIIqCNmbUws0rkhcHcfG3mAqOD6euA94JgwMzigCF80f8BeYHT0cxOfcMPBFYH7RtGrHc/8HTwukHQoY+ZtQTaAGnR76qUFwcyT3LTcws5kZXDlFt60ahmlbBLEimTCryR0N2zzWw88BYQDzzr7ivNbAKQ7O5zyeu/mGpmqcA+8kLmlH5AurunRWxzu5k9AHxkZlnAZuCmYPFwM7szmH4FeC5iOxOC9rnAHe6+r1B7LWXW8awcbn8hmfR9x5h6ay/aNKoRdkkiZZYFBwplUlJSkicnJ4ddhpSQnFxn/IuLeWPFTp64oTvfP/ecsEsSKZXMLMXdkwpqp15FKRPcnQf/vYo3Vuzk/is6KDxESoACRMqESR9v5Pn5m7j1whbcdlHLsMsRKRcUIFLqzf18O797fTVXdDmb//leh7DLESk3FCBSqn26YS8/f+lzeiXW5dEhXYmL042CIiVFASKl1tqdhxkzNZlm9aoxcVRPqlSMD7skkXJFASKl0s6Dx7npuYVUrRjPlFt6UbtapbBLEil39EApKXUOHc/ipucWcvh4NrN+2IeE2lXDLkmkXNIRiJQqJ7NzuWNqCqm7j/DUyB50OqdW2CWJlFs6ApFSIzfX+cXsz5m/YS9/HtKVi9porDORMOkIREqNh99aw5yl27nnsnb8oEeTsMsRKfcUIFIqTPo4jWc+TGNkn2aM698q7HJEBAWIlAL/XLKV3762mu91acwDV3XWQ6FEYoQCRGLa+2t3c88/lnF+y3o8NrQb8bpRUCRmKEAkZi3Zsp9x0xbTrnENJo7qSeUKulFQJJYoQCQmpe4+wi3PL6Jhzco8f3MvPVFQJAYpQCTm7Dh4jFGTFxAfF8cLt/SiQY3KYZckIqehAJGYciDzJKMmL+TQ8Wyev/k8mterHnZJIvI1FCASM46dzOHWKcls3pvJxFE96Zygu8xFYpnuRJeYkJWTy/gXF7N4y37+dkMP+raqH3ZJIlIAHYFI6Nyd+15ZzrtrdvPg4M5c3uXssEsSkShEFSBmNsjM1ppZqpnde5rllc1sVrB8gZklBvNHmNnSiJ9cM+sWLBtuZsvNbJmZvWlm9YP5Xc3s02DZq2ZWM+J97gveY62ZXVYUH4CE7+E31zI7ZSt3X9qGkX2ah12OiESpwAAxs3jgSeByoCMw3Mw65mt2K7Df3VsDjwEPA7j7dHfv5u7dgBuBje6+1MwqAI8DF7v7ucAyYHywrUnAve7eBfgncE9QR0dgGNAJGAT8LahNSrFJH6fx9IcbGNmnGXcNaBN2OSJyBqI5AukFpLp7mrufBGYCg/O1GQxMCaZnAwPsq+NNDA/WBbDgp3rQriawPVjWFvgomJ4HXBvxHjPd/YS7bwRSg9qklNIQJSKlWzQBkgCkR7zeGsw7bRt3zwYOAvXytRkKzAjaZAFjgeXkBUdHYHLQbiVfBNT1QNMzqAMzG2NmyWaWnJGREcXund6J7JxCrysF0xAlIqVfiXSim1lvINPdVwSvK5IXIN2Bc8g7hXVf0PwWYJyZpQA1gJNn8l7uPtHdk9w9qUGDwj0vIn1fJt997CPeXLGzUOvLN9MQJSJlQzQBso0vjgIAmgTzTtsm6N+oBeyNWD6M4Ogj0A3A3Te4uwMvAX2DeWvc/bvu3jNYZ8MZ1FEkGtSoTJ1qlfjJrKWs2n6oON6i3NIQJSJlRzQBsghoY2YtzKwSeWEwN1+bucDoYPo64L0gGDCzOGAIX/R/QN4Xf0czO3WIMBBYHbRvGLHe/cDTEe8xLLjiqwXQBlgY7Y6eiSoV45l4Y09qVa3I7S8ks+fIieJ4m3JHQ5SIlC0FBkjQpzEeeIu8L/mX3H2lmU0ws6uCZpOBemaWCvwUiLzUtx+Q7u5pEdvcDjwAfGRmy8g7Ivl9sHi4ma0D1pDXP/JcsM5K8o5UVgFvAne6e7F1VDSsWYWJo3qy58gJxk5L4WR2bnG9VbmgIUpEyh4LDhTKpKSkJE9OTv5W23j18+38aMYShiY15Q/XdtGVQoVw7GQOIycvYPnWgzx/y3m6y1wkxplZirsnFdROQ5kU4Mqu57B252GeeD+Vdo1rcMuFLcIuqVSJHKLkSQ1RIlKmaCiTKPx0YFu+27ERv31tFR+tK/ylweVN/iFKvqchSkTKFAVIFOLijMeGdqNtoxqMf3ExaRlHwi6pVNAQJSJlmwIkStUrV+Dvo5KoEB/HbVOSOXgsK+ySYpqGKBEp+xQgZ6Bp3Wo8NaIHW/Zl8qMZS8jO0ZVZp6MhSkTKBwXIGerdsh4PXt1/j6DQAAAK/ElEQVSZj9Zl8NAba8IuJ+Z8oCFKRMoNXYVVCMN7NWPtzsNM/s9G2jWqwZDzmha8UjmwZMt+xmqIEpFyQ0cghXT/FR24sHV9/mfOcpI37Qu7nNBpiBKR8kcBUkgV4uN44obuJNSuyh3TUti6PzPskkKjIUpEyicFyLdQu1olJo0+jxNZudz+QgpHT2SHXVKJ0xAlIuWXAuRbat3wLP7vhu6s3XmIn730Obm5ZXdomPyOnczh1inJbN6bycRRPemcUCvskkSkBClAisDF7Rryq+914M2VO/nLu+vDLqdERA5R8pdh3TREiUg5pKuwisitF7Zgzc7D/N+762nXqAZXnFt2h+2IHKLkt1driBKR8kpHIEXEzPjdNZ3p2bwOP/vHUlZsOxh2ScVGQ5SICChAilTlCvE8PbIndatV4vYXktl9+HjYJRU5DVEiIqcoQIpYgxqVmTgqiQOZWdwxNYUT2cX2zKsSpyFKRCSSAqQYdE6oxaNDurJ4ywF+9coKysJDuzREiYjkpwApJt/rcjZ3DWjDy4u3MunjjWGXU2juzpsrdmiIEhH5Cl2FVYzuGtCGdbsO89Abq2nd6Cwubtcw7JLOyOfpB/jda6tZuGkf7RvX0BAlIvIlUR2BmNkgM1trZqlmdu9pllc2s1nB8gVmlhjMH2FmSyN+cs2sW7BsuJktN7NlZvammdUP5nczs8+C9slm1iuY39/MDkZs6/8V1YdQXOLijEeHdKV945r8+MUlpO4+HHZJUdm6P5O7Zi5h8JOfkLbnCL+7pjP//tGFGqJERL7ECjo/b2bxwDpgILAVWAQMd/dVEW3GAee6+x1mNgy4xt2H5ttOF2COu7cyswrAdqCju+8xsz8Cme7+GzN7G3jM3d8ws+8Bv3D3/mbWH/i5u38/2p1LSkry5OTkaJsXm20HjjH4if9wVuUKzLnzAmpXqxR2Sad16HgWT76fynOfbMKA2y9qyR39W3FWZR2oipQnZpbi7kkFtYvmCKQXkOruae5+EpgJDM7XZjAwJZieDQywr16iMzxYF8CCn+pBu5rkBQqAB68BakXML7USalfl6ZE92XbgGHe+uJisGHsQVVZOLlPmb6L/Ix8w8aM0vn/u2XxwT39+flk7hYeIfK1ovh0SgPSI11uB3l/Xxt2zzewgUA/YE9FmKEHwuHuWmY0FlgNHgfXAnUG7u4G3zOxP5AVc34htnG9mn5MXKj9395VR1B8TkhLr8rtruvCL2cv47b9X8cDgzmGXhLszb9Uu/vDGGtL2HOX8lvX4nys6aEwrEYlKifx5aWa9yTtFtSJ4XREYC3QH0oC/AvcBvw3m/8TdXzazIcBk4FJgMdDc3Y8Ep7bmAF+5k83MxgBjAJo1a1bcu3ZGhiQ1/eJBVI1rckPv8OpbtjWvg3zBxn20alCdyaOTuKR9Q93bISJRi+YU1jYg8pF7TYJ5p20T9G/UAvZGLB8GzIh43Q3A3Td4XifMS3xxpDEaeCWY/gd5p9Bw90PufiSYfh2oeKrjPZK7T3T3JHdPatCgQRS7V7Luu7w9/do24P/9awWfpe0teIUitu3AMX4yaylXPfEJqbuP8ODVnXnr7n4M6NBI4SEiZySaAFkEtDGzFmZWibwwmJuvzVzyvvgBrgPeC4IBM4sDhvBF/wfkBU5HMzv1DT8QWB1Mbwe+E0xfQt7pLcys8al+leDKrDi+HFKlQoX4OP46vDvN6lVj7LQU0veVzIOoDh/P4o9vruGSP33A68t3MK5/Kz64pz839mlOhXjdDiQiZ67AU1hBn8Z44C0gHnjW3Vea2QQg2d3nkneaaaqZpQL7yAuZU/oB6e6eFrHN7Wb2APCRmWUBm4GbgsW3A48HRzLHCU5HkRdMY80sGzgGDDsVUqVNraoVmTz6PAY/8R9um5LMy+P6FltndVZOLjMXbuEv76xn79GTXNM9gZ9f1o6E2lWL5f1EpPwo8DLe0ixWLuP9Oh+vz+Cm5xZxSfuGPDOyJ3FFODyIu/Pu6t089MZqNmQcpXeLutx/RUe6NFEHuYh8s6K8jFeKyUVtGnD/FR2Yt2oXj85bW2TbXbHtIDf8fQG3vZCMO/x9VBIzx/RReIhIkdJF/iG7qW8ia3ce5sn3N9C2UQ0Gd0so9La2HzjGn95ayytLtlG3eiUmDO7E8F7NqKg+DhEpBgqQkJkZEwZ3Ji3jKL+YvYzEetXp2rT2GW3jyIlsnvoglUkfb8SBO77TinEXt6Kmxq0SkWKkP01jQKUKcTw1sgf1z6rMmKnJ7DoU3YOosnNymfbZZvo/8j5Pvr+Byzs35r2ffYd7L2+v8BCRYqcAiRH1zqrMpNFJHD6ezZipKRzP+voHUbk7763ZxaDHP+b+OStoWf8s/nXnBfxlWHea1KlWglWLSHmmAIkhHc6uyZ+HdOPz9APc+/Ky0z6IauX2g4ycvIBbnk8mJ9d55saezPphnzM+7SUi8m2pDyTGDOrcmJ8NbMuj89bRrnFNxvZvBcDOg8f509treXnxVmpXrchvruzIiD7N1UEuIqFRgMSg8Ze0Zu2uw/zxrTWcU7sKG3YfYeLHaeTmwpiLWjLu4tbUqqo+DhEJlwIkBpkZj1zXlc17M7lr5lIArux6Dr+4rB1N66qPQ0RigwIkRlWtFM/fRyXxtw9SuaZ7At2b1Qm7JBGRL1GAxLDGtaowIQaeGyIicjrqgRURkUJRgIiISKEoQEREpFAUICIiUigKEBERKRQFiIiIFIoCRERECkUBIiIihVKmn4luZhnA5m+xifrAniIqp7TTZ/Fl+jy+TJ/HF8rCZ9Hc3RsU1KhMB8i3ZWbJ0TxYvjzQZ/Fl+jy+TJ/HF8rTZ6FTWCIiUigKEBERKRQFyDebGHYBMUSfxZfp8/gyfR5fKDefhfpARESkUHQEIiIihaIAOQ0zG2Rma80s1czuDbueMJlZUzN738xWmdlKM7sr7JrCZmbxZrbEzP4ddi1hM7PaZjbbzNaY2WozOz/smsJkZj8Jfk9WmNkMM6sSdk3FSQGSj5nFA08ClwMdgeFm1jHcqkKVDfzM3TsCfYA7y/nnAXAXsDrsImLE48Cb7t4e6Eo5/lzMLAH4MZDk7p2BeGBYuFUVLwXIV/UCUt09zd1PAjOBwSHXFBp33+Hui4Ppw+R9QSSEW1V4zKwJcAUwKexawmZmtYB+wGQAdz/p7gfCrSp0FYCqZlYBqAZsD7meYqUA+aoEID3i9VbK8RdmJDNLBLoDC8KtJFR/AX4B5IZdSAxoAWQAzwWn9CaZWfWwiwqLu28D/gRsAXYAB9397XCrKl4KEImKmZ0FvAzc7e6Hwq4nDGb2fWC3u6eEXUuMqAD0AJ5y9+7AUaDc9hmaWR3yzla0AM4BqpvZyHCrKl4KkK/aBjSNeN0kmFdumVlF8sJjuru/EnY9IboAuMrMNpF3avMSM5sWbkmh2gpsdfdTR6SzyQuU8upSYKO7Z7h7FvAK0DfkmoqVAuSrFgFtzKyFmVUirxNsbsg1hcbMjLxz3Kvd/c9h1xMmd7/P3Zu4eyJ5/y/ec/cy/RfmN3H3nUC6mbULZg0AVoVYUti2AH3MrFrwezOAMn5RQYWwC4g17p5tZuOBt8i7iuJZd18ZcllhugC4EVhuZkuDeb9y99dDrElix4+A6cEfW2nAzSHXExp3X2Bms4HF5F29uIQyfle67kQXEZFC0SksEREpFAWIiIgUigJEREQKRQEiIiKFogAREZFCUYCIiEihKEBERKRQFCAiIlIo/x+Y1BgzWpkW1gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f36bfd74590>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(Diss)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 518,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f36bb62f410>]"
      ]
     },
     "execution_count": 518,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX0AAAD8CAYAAACb4nSYAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3Xl81PWdx/HXhwQCSSQBEkAgIQECGJBzxPtEBNdW7K4HatWydlG3dG27am0f7q51t7vVtbZ1a9vFAw+sx1LrstZ6a+uFkAAeXAIBkmAIgRwQyJ3P/jEjDQgSIOE3mXk/Hw8fzvFN8p4h855fvr/f/L7m7oiISHzoFnQAERE5dlT6IiJxRKUvIhJHVPoiInFEpS8iEkdU+iIicUSlLyISR1T6IiJxRKUvIhJHEoMOsL+MjAzPyckJOoaISJdSWFi43d0zDzUu6ko/JyeHgoKCoGOIiHQpZra5PeM0vSMiEkdU+iIicUSlLyISR1T6IiJxRKUvIhJHVPoiInFEpS8iEkei7jh9EZF4UN/Uwtaaespq6tm6s46ymnqy+ybzlXGDOvXnqvRFRDpYXWMLZTV1bUq9ns+q971eubvxC1938fhBKn0RkWiyu6E5XNw19XuL/bOaerbW1O0t9Oo9TV/4uj7J3RmY1ovj03oyITudQWk9914fmNaT49N6ktyj8ytZpS8iErGrvukvW+OR/5d9XuaRyzvrm7/wdf1SejAwrSdD+vQilNOH4/cp8/Dlnt0TAnhEX6TSF5G4Urm7kQ0VtWzYVkvR9t1s2FZLceUettbUs6vhi4WekZrE8Wk9ye6XzCnD+n5h63xA7+gp9PZQ6YtIzGluaaW4cg9FFbvDBV9Ry4aK3RRV1FLVZuqlR2I3hmWkkJuRwukjMr6wdd6/dxJJiV2n0NtDpS8iXVZNXRNFkULfUFG79/LmHbtpavG94zJSkxiemcKMscczPDOF4f1TGZGZyqD0XiR0swAfwbGn0heRqNbS6nxWXcf6itq/bLlvC5f79tqGveMSuxk5GSkMy0hhWv4AhmemMjwzhWGZqaT16h7gI4guKn0RiQq7G5rZuH3fUt9QUcvG7btpaG7dOy49uTvDM1M5b3QmwzNTGRYp96y+yXRP0OdND0WlLyLHVGurU7S9lmXF1azcUrO33Mtq6veO6WaQ3TeZ4ZmpnDUyk2EZ4SmZ4Zmp9E3pEWD6rk+lLyKdqmp3IytKq1leXM3y4ipWlFSzK3LYY2pSIsP7p3LqsH6RUk9heGYq2f2SY24HarRQ6YtIh2luaWXN1l0sL4kUfHE1Rdt3A+Gt99EDe3Px+EFMzO7DxOx0cvul0C3OdqQGTaUvIkesfGd9eAu+pIrlxdV8VFpNfVN4/j0jNYlJ2elcFspiYnY6Jw5OIyVJlRM0/QuISLvUN7Ww8rOayDRNNStKqtlSXQdAj4RujBncm6umDGVidjoTs9MZnN4LM23FRxuVvoh8gbtTUlm3dwt+eXEVq8p27j32fUifXkwa2ofrz8hlYnY6+YN6aw6+i1Dpiwi1Dc18VFK9dy5+eXE1OyJngezVPYHxWWl888xhTMxKZ0J2Ov2P6xlwYjlSKn2ROOPubKioZdnmv8zFry3fhUc+wDo8M4VzR/cPT9Nk9WHkgFQSdfx7zFDpi8SBppZWlmys5NVV5by6qnzvXHzvnolMyO7D9DEDmTS0DxOGpJOWrE+vxrJ2lb6ZzQB+ASQAD7n7T/a7Pwl4HJgM7ACucPdNZtYdeAiYFPlZj7v7f3RgfhE5iF31Tby1toJXV5Xz5tpt7KpvJimxG2fmZTD3vBGclNOXYRk6ZDLeHLL0zSwBeACYBpQCS81skbuvajPseqDK3UeY2SzgbuAK4DIgyd1PNLNkYJWZPeXumzr6gYgIlNXU8dqqcl5ZVc7ioh00tTh9U3owfcxApuUP4My8jGOyUIdEr/b8608B1rt7EYCZPQ3MBNqW/kzgzsjlhcAvLXyslgMpZpYI9AIagZ0dE11E3J3VZbvC0zart/LJlvDLKzcjhdmn5zItfwCTsvvE3Zkk5eDaU/qDgZI210uBkw82xt2bzawG6Ef4DWAmUAYkA99198qjDS0Sz5paWlm6sZJXVpXz2upySqvqMIOJWencNmMUF0TOMKlj5OVAOvvvvClACzAI6AO8bWavff5Xw+fMbA4wByA7O7uTI4l0Pbvqm/jTp5H5+TXb2BmZnz9jRAZzzx3BeSf012GU0i7tKf0tQFab60Mitx1oTGlkKieN8A7dq4CX3L0J2GZm7wIhYJ/Sd/d5wDyAUCjkiAhba+p5dXX4aJvFG3bQ2NJKn+TuTMsPz8+fNVLz83L42vMbsxTIM7NcwuU+i3CZt7UIuA54H7gUeMPd3cyKgfOAJ8wsBTgF+HlHhReJJe7Omq27eG1VOa+uLuej0hoAcvolc91pQ5mWP5DJQzU/L0fnkKUfmaOfC7xM+JDNR9x9pZndBRS4+yLgYcLFvh6oJPzGAOGjfuab2UrAgPnu/lFnPBCRrqi5pZUlm8LHz7+2upySyvDx8xOy0rl1enh+fkR/zc9LxzH36JpNCYVCXlBQEHQMkU5T29DMn9ZW8Nrqct5Ys42auiZ6RObnp+UPYKrm5+UImFmhu4cONU4TgiLHQGur89an21iwuJh31m3fOz9//gkDmJbfnzPzMnXaYTkm9Fsm0olqG5pZWFDCY+9vZuP23QzoncS1pw5lWv4AJg/to3PayDGn0hfpBMU79vDoe5v4n4ISdjU0MzE7nfuvnMiFYwdq8W4JlEpfpIO4O+9v2MEj727i9TXlJJhx0bjjmX16LhOy0oOOJwKo9EWOWn1TC/+7Ygvz393Emq276JvSg7nnjuDrpwxlQG/tkJXootIXOUJba+p5YvEmfvtBMVV7mhg98Dju+ZtxXDxhED27axUpiU4qfZHDtKy4ivnvbuKPH5fR4s60EwYw+/RcThnWV8fTS9RT6Yu0Q1NLKy9+XMYj727iw5JqjktK5Bun5XDdaTlk9U0OOp5Iu6n0Rb7EjtoGnlpSzBOLN1O+s4HcjBR+dPEY/mbyEFJ1XL10QfqtFTmA1WU7mf/uRp5f8RmNza2cmZfBT/56HGePzNRKU9KlqfRFIlpanddXl/PIuxtZXFRJr+4JXDZ5CN84LYe8AccFHU+kQ6j0Je7trG/i2aUlPPb+Jkoq6xiU1pPbLxzNrJOySE/uEXQ8kQ6l0pe4VVRRy2PvbWJhYSm7G1s4KacPP7jwBC7IH6DTI0jMUulLXHF33l63nfnvbuTNtRV0TzC+Om4Qs0/P5cQhaUHHE+l0Kn2JC3WNLTy3vJT5725i/bZaMlJ7cPPUPK4+JVunMZa4otKXmObuPL9iCz/+w2q21zYydnBvfnrZeL4y/niSEvWpWYk/Kn2JWeu37eKO5z9hcVElE7LS+dXVkzkpp48+NStxTaUvMaeusYX/emMdD75dRK/uCfz4a2O58qRsHV8vgkpfYszrq8v5l0UrKa2q428mDeEHfzWajNSkoGOJRA2VvsSELdV1/GjRSl5ZVU5e/1SemXMKJw/rF3Qskaij0pcuramllYff2cgvXlsHwPdnjOb6M3Lpkajj7EUORKUvXdaSjZXc8fzHfFpey7T8AfzLV/MZ0kdnvBT5Mip96XJ21Dbw7y+u4XfLShmc3ouHrg1xfv6AoGOJdAkqfekyWludp5eWcPdLa9jd0MxN5wzn2+eNILmHfo1F2kuvFukSVn5Wwx3Pf8Ly4mpOzu3Lv10yVme+FDkCKn2JarUNzdz3yqc8+t5G+iT34L7Lx/O1iYP1ASuRI6TSl6jk7rz48VbuemEl23Y1cNWUbG6bPpq05O5BRxPp0lT6EnU2bd/NPy9ayZ8/rWDs4N789zUhJmSlBx1LJCao9CVq1De18Js/beBXb20gKaEbd341n2tOzSFBp08Q6TAqfYkKb6+r4J+e/4RNO/Zw8fhB3HHRCfTvrVMei3Q0lb4EqnxnPXe9sIo/fFTGsIwUFlx/MmfkZQQdSyRmqfQlEM0trTz+/mbue/VTGlta+d60kdxw9jCd416kk6n05ZhbVlzFHb//hFVlOzl7ZCZ3zRzD0H4pQccSiQsqfTlmqvc0cvdLa3l6aTEDjuvJr66exIVjB+qYe5FjSKUvnc7d+d2yLfzHi6uprmvi+tNz+c60kaQm6ddP5Fhr16vOzGYAvwASgIfc/Sf73Z8EPA5MBnYAV7j7JjO7Gri1zdBxwCR3X9ER4SX6rd+2ix/+/hOWbKxkUnY6T1xyIvmDegcdSyRuHbL0zSwBeACYBpQCS81skbuvajPseqDK3UeY2SzgbsLF/yTwZOT7nAg8r8KPH2+t3ca3nlxG98Ru/OSvT+TyUJaWLBQJWHtWmpgCrHf3IndvBJ4GZu43ZibwWOTyQmCqfXGi9srI10oc+O0HxVz/WAFD+6Xw0s1nMWuK1qgViQbtmd4ZDJS0uV4KnHywMe7ebGY1QD9ge5sxV/DFNwuJMa2tzn++spZfv7WBc0dl8l9XTdLcvUgUOSavRjM7Gdjj7p8c5P45wByA7OzsYxFJOkF9Uwu3/M+HvPBRGVefnM2PLh5DYoKWLRSJJu15RW4BstpcHxK57YBjzCwRSCO8Q/dzs4CnDvYD3H2eu4fcPZSZmdme3BJlqnY38vWHPuCFj8r4wYWj+bdLxqrwRaJQe7b0lwJ5ZpZLuNxnAVftN2YRcB3wPnAp8Ia7O4CZdQMuB87sqNASXTZt383sR5eypbqOB66axEXjjg86kogcxCFLPzJHPxd4mfAhm4+4+0ozuwsocPdFwMPAE2a2Hqgk/MbwubOAEncv6vj4ErTCzVX83eMFuDtP/d3JTB7aN+hIIvIlLLJBHjVCoZAXFBQEHUPa4cWPy/jOMysYlNaTR2dPISdDp1IQCYqZFbp76FDjdFiFHDZ3Z96fi/iPP64hNLQP864N0TelR9CxRKQdVPpyWJpbWvmXRSt58oNiLhp3PD+9bDw9u+vMmCJdhUpf2m13QzNzf7uMN9dWcOPZw7lt+ih94Eqki1HpS7uU76znbx9dypqtu/jx18Zy9clDg44kIkdApS+HtGbrTmbPX8rOuiYeui7EuaP6Bx1JRI6QSl++1NvrKrhpwTJSkhJ49sZTGTMoLehIInIUVPpyUM8uLeGHv/+YEf1TmT/7JI5P6xV0JBE5Sip9+QJ356evfMov31zPmXkZ/OrqSRzXs3vQsUSkA6j0ZR8NzS3ctvAj/nfFZ8w6KYt/vWQs3XUOHZGYodKXvar3NDLniUKWbKzk1umj+Ptzhmv9WpEYo9IXAIp37OEbjy6htLKO+6+cyMXjBwUdSUQ6gUpfWF5cxTcfK6DFnQXfPJkpuTppmkisUunHuZc+KePmp1cwoHdP5s8+ieGZqUFHEpFOpNKPU+7Ow+9s5McvrmZCVjoPXRuiX2pS0LFEpJOp9ONQS6tz1/+t5LH3N3Ph2IH87IoJOmmaSJxQ6ceZPY3N/MNTy3lt9TbmnDWM22eM1knTROKISj+ObNtZz/WPFbDysxr+deYYrjk1J+hIInKMqfTjxKflu5g9fymVuxt58NoQU08YEHQkEQmASj8OvLd+OzcsKKRn9wSeveFUThyik6aJxCuVfoxbWFjK7b/7iGGZKcyfPYXB6Tppmkg8U+nHKHfn56+t4xevr+P0Ef349dcn01snTROJeyr9GPVvf1jNw+9s5NLJQ/j3r51Ij0SdNE1EVPoxaWFhKQ+/s5HrTh3KnReP0UnTRGQvbf7FmA9Lqvnh7z/m1GH9+Kev5KvwRWQfKv0YUrGrgRsXFJKZmsQvr5pIos6DLyL70fROjGhqaeVbTy6jak8jC288TefREZEDUunHiH99YRVLNlXyi1kTGDtYx+GLyIHp7/8Y8GxBCY+/v5m/OzOXmRMGBx1HRKKYSr+LW15cxR2//4TTR/Tj+zNGBx1HRKKcSr8L27arnhsXFNK/dxK/vHKSdtyKyCFpTr+Lamxu5e8XLKOmronnbjqdPik9go4kIl2ASr+LuuuFlRRsruL+KyeSP6h30HFEpIvQfEAX9PSSYhYsLuaGs4dx8fhBQccRkS5Epd/FFG6u4p//dyVn5mVw23TtuBWRw6PS70LKd9Zz04JCBqb15L+unEiCljkUkcPUrtI3sxlmttbM1pvZ7Qe4P8nMnonc/4GZ5bS5b5yZvW9mK83sYzPr2XHx40dDcws3LShkV30z866dTHqydtyKyOE7ZOmbWQLwAHAhkA9caWb5+w27Hqhy9xHAz4C7I1+bCCwAbnT3McA5QFOHpY8jdy5axbLiau69bDyjB2rHrYgcmfZs6U8B1rt7kbs3Ak8DM/cbMxN4LHJ5ITDVwqd3vAD4yN0/BHD3He7e0jHR48eTH2zmqSXF3HTOcC4ad3zQcUSkC2tP6Q8GStpcL43cdsAx7t4M1AD9gJGAm9nLZrbMzG47+sjxpWBTJXcuWsnZIzO55YJRQccRkS6us4/TTwTOAE4C9gCvm1mhu7/edpCZzQHmAGRnZ3dypK5ja009Nz25jEHpvbh/lnbcisjRa8+W/hYgq831IZHbDjgmMo+fBuwg/FfBn919u7vvAV4EJu3/A9x9nruH3D2UmZl5+I8iBjU0t3DjgkJ2NzQz75oQacla31ZEjl57Sn8pkGdmuWbWA5gFLNpvzCLgusjlS4E33N2Bl4ETzSw58mZwNrCqY6LHLnfnn59fyYqSau67fDyjBh4XdCQRiRGHnN5x92Yzm0u4wBOAR9x9pZndBRS4+yLgYeAJM1sPVBJ+Y8Ddq8zsPsJvHA686O5/6KTHEjMWfFDMMwUlzD13BDPGasetiHQcC2+QR49QKOQFBQVBxwjMko2VXPXgYs4amcmD14Y0jy8i7RLZXxo61Dh9IjeKlNXU8fdPFpLVN5mfXTFBhS8iHU6lHyXqm1q48YlC6hpbmHfNZNJ6acetiHQ8nVo5Crg7dzz/CR+W1vDf10wmb4B23IpI59CWfhR4/P3NLCws5R+m5jF9zMCg44hIDFPpB2xx0Q7uemEV55/Qn+9MzQs6jojEOJV+gLZU1/GtJ5cxtF8y910xgW7acSsinUylH5DPd9w2NLcy75oQvXtqx62IdD7tyA2Au/PD5z7m4y01PHRtiBH9U4OOJCJxQlv6AZj/7iaeW76F754/kvPzBwQdR0TiiEr/GHtvw3Z+/OJqLsgfwLfPGxF0HBGJMyr9Y6i0ag9zf7uc3IwUfnr5eO24FZFjTqV/jNQ1tnDDE4U0tbQy75rJHKcdtyISAO3IPQbcnR889xGrynby8HUhhmVqx62IBENb+sfAw+9s5PkVn/GP00Zy3mjtuBWR4Kj0O9m767fz7y+uZsaYgXzrXO24FZFgqfQ7UUnlHub+dhnDM1O59/LxmGnHrYgES6XfSeoaW5jzRCEtrc6D14ZITdLuExEJnpqoE7g7t/3uI9Zs3cn8b5xETkZK0JFERABt6XeKB98u4v8+/Ixbp4/inFH9g44jIrKXSr+DLdlYyU/+uIaLTjyem84eHnQcEZF9qPQ7kLvz4xdXM7B3T+65dJx23IpI1FHpd6CXV5bzYUk135k2khTtuBWRKKTS7yAtrc69r6xleGYKfz1xcNBxREQOSKXfQZ5bVsr6bbXccsEoEhP0tIpIdFI7dYCG5hZ+/to6xg1JY8ZYLWwuItFLpd8BnlxczJbqOm6bPlo7b0Ukqqn0j1JtQzMPvLme04b344y8jKDjiIh8KZX+UXrknY3s2N3IrdNHBR1FROSQVPpHoXJ3Iw/+uYjpYwYwMbtP0HFERA5JpX8Ufv3WenY3NnPLBdrKF5GuQaV/hMpq6njs/c18beIQ8gYcF3QcEZF2UekfoftfXwcO3zk/L+goIiLtptI/AkUVtTxbUMpVJ2eT1Tc56DgiIu2m0j8CP331U5ISuzH3PC1/KCJdi0r/MH2ypYY/fFTGN8/IJSM1Keg4IiKHpV2lb2YzzGytma03s9sPcH+SmT0Tuf8DM8uJ3J5jZnVmtiLy3286Nv6xd8/La0lP7s43zxoWdBQRkcN2yPP/mlkC8AAwDSgFlprZIndf1WbY9UCVu48ws1nA3cAVkfs2uPuEDs4diMVFO/jzpxX88K9G07tn96DjiIgctvZs6U8B1rt7kbs3Ak8DM/cbMxN4LHJ5ITDVYuwkNO7OPS+tYWDvnlx7ak7QcUREjkh7Sn8wUNLmemnktgOOcfdmoAboF7kv18yWm9mfzOzMo8wbmNdXb2NZcTU3n59Hz+4JQccRETkinb28UxmQ7e47zGwy8LyZjXH3nW0HmdkcYA5AdnZ2J0c6fC2tzn++vJbcjBQumzwk6DgiIkesPVv6W4CsNteHRG474BgzSwTSgB3u3uDuOwDcvRDYAIzc/we4+zx3D7l7KDMz8/AfRSdb9OEW1pbv4nvTRmqBFBHp0trTYEuBPDPLNbMewCxg0X5jFgHXRS5fCrzh7m5mmZEdwZjZMCAPKOqY6MdGY3Mr9736KWMG9eaiE48POo6IyFE55PSOuzeb2VzgZSABeMTdV5rZXUCBuy8CHgaeMLP1QCXhNwaAs4C7zKwJaAVudPfKznggneXppcWUVNbx6OyxdOsWU/umRSQOmbsHnWEfoVDICwoKgo4BwJ7GZs665y2GZabwzJxTtCqWiEQtMyt099ChxmmC+kvMf3cT22sb+P6MUSp8EYkJKv2DqN7TyG/+tIHzT+jP5KF9g44jItIhVPoH8Zs/FVHb0MwtWgZRRGKISv8Atu2s59H3NnLJhMGMHtg76DgiIh1GpX8A97+xjuYW57vnf+EjBSIiXZpKfz+bd+zm6SUlXDklm+x+WiBFRGKLSn8/9736Kd0TuvFtLZAiIjFIpd/Gqs92sujDz5h9eg79e/cMOo6ISIdT6bdx7ytrOS4pkRvOGh50FBGRTqHSjyjYVMkba7Zx4znDSUvWAikiEptU+oQXSLn7pTX0Py6J2aflBh1HRKTTqPSBt9ZWsHRTFd+emkevHlogRURiV9yXfmurc8/La8num8wVoaxDf4GISBcW96X/wsdlrC7byT9eMJIeiXH/dIhIjIvrlmtqaeW+V9YyeuBxfHXcoKDjiIh0urgu/WcLSti0Yw+3Th+lBVJEJC7EbenXN7Vw/+vrCA3tw3mj+wcdR0TkmIjb0n/svU2U72zgthmjtUCKiMSNuCz9mromfvXWBs4ZlcmUXC2QIiLxIy5L/8E/F1FT18StWiBFROJM3JV+xa4GHn5nI18dP4gxg9KCjiMickzFXen/8o11NLa08r1pWiBFROJPXJV+SeUefrukmMtDWeRmpAQdR0TkmIur0v/Za5/SzYybp+YFHUVEJBBxU/prt+7i98u38I3TchiYpgVSRCQ+xU3p3/vKWlJ7JHLj2VogRUTiV1yU/rLiKl5dVc4NZw+jT0qPoOOIiAQm5kvf3bnnpTVkpPZg9ulaIEVE4lvMl/7b67azuKiSueeOICUpMeg4IiKBiunSd3f+8+W1DOnTiytPzg46johI4GK69P/4yVY+3lLDd88fSVKilkEUEYnZ0m9uaeXeV9YyckAql0wcHHQcEZGoELOl/7tlpRRV7OaWC0aRoAVSRESAGC39+qYWfv7aOiZmpzMtf0DQcUREokZMlv6CxZspq6nn1umjtECKiEgb7Sp9M5thZmvNbL2Z3X6A+5PM7JnI/R+YWc5+92ebWa2Z3dIxsQ9uV30TD7y5njPzMjhteEZn/zgRkS7lkKVvZgnAA8CFQD5wpZnl7zfseqDK3UcAPwPu3u/++4A/Hn3cQ3vo7Y1U7dECKSIiB9KeLf0pwHp3L3L3RuBpYOZ+Y2YCj0UuLwSmWmRexcwuATYCKzsm8sHtqG3gobeL+KsTBzJuSHpn/zgRkS6nPaU/GChpc700ctsBx7h7M1AD9DOzVOD7wI+OPuqhPfDmBuqaWvjeNG3li4gcSGfvyL0T+Jm7137ZIDObY2YFZlZQUVFxRD9oS3UdCxZv5rLJWYzon3pE30NEJNa152Q0W4CsNteHRG470JhSM0sE0oAdwMnApWZ2D5AOtJpZvbv/su0Xu/s8YB5AKBTyI3kg9U0tnDK8HzefrwVSREQOpj2lvxTIM7NcwuU+C7hqvzGLgOuA94FLgTfc3YEzPx9gZncCtfsXfkcZnpnK4387pTO+tYhIzDhk6bt7s5nNBV4GEoBH3H2lmd0FFLj7IuBh4AkzWw9UEn5jEBGRKGPhDfLoEQqFvKCgIOgYIiJdipkVunvoUONi8hO5IiJyYCp9EZE4otIXEYkjKn0RkTii0hcRiSMqfRGROBJ1h2yaWQWw+Si+RQawvYPidHV6Lval5+Mv9FzsKxaej6HunnmoQVFX+kfLzArac6xqPNBzsS89H3+h52Jf8fR8aHpHRCSOqPRFROJILJb+vKADRBE9F/vS8/EXei72FTfPR8zN6YuIyMHF4pa+iIgcRMyUvpnNMLO1ZrbezG4POk+QzCzLzN40s1VmttLMbg46U9DMLMHMlpvZC0FnCZqZpZvZQjNbY2arzezUoDMFycy+G3mdfGJmT5lZz6AzdaaYKH0zSwAeAC4E8oErzSw/2FSBagb+0d3zgVOAb8X58wFwM7A66BBR4hfAS+4+GhhPHD8vZjYY+Acg5O5jCa8ZEtPrgcRE6QNTgPXuXuTujcDTwMyAMwXG3cvcfVnk8i7CL+r9F7OPG2Y2BLgIeCjoLEEzszTgLMILH+Huje5eHWyqwCUCvSJLvSYDnwWcp1PFSukPBkraXC8ljkuuLTPLASYCHwSbJFA/B24DWoMOEgVygQpgfmS66yEzSwk6VFDcfQtwL1AMlAE17v5KsKk6V6yUvhyAmaUCvwO+4+47g84TBDP7CrDN3QuDzhIlEoFJwK/dfSKwG4jbfWBm1ofwrEAuMAhIMbOvB5uqc8VK6W8BstpcHxK5LW6ZWXfChf+kuz8XdJ4AnQ5cbGabCE/7nWdmC4KNFKhSoNTdP//LbyHhN4F4dT6w0d0r3L0JeA44LeBMnSpWSn8pkGdmuWbWg/COmEUBZwqMmRnhOdvV7n5f0HmC5O4/cPch7p5D+PfiDXeP6S25L+OGbKM7AAAAnUlEQVTuW4ESMxsVuWkqsCrASEErBk4xs+TI62YqMb5jOzHoAB3B3ZvNbC7wMuG974+4+8qAYwXpdOAa4GMzWxG57Yfu/mKAmSR6fBt4MrKBVATMDjhPYNz9AzNbCCwjfNTbcmL807n6RK6ISByJlekdERFpB5W+iEgcUemLiMQRlb6ISBxR6YuIxBGVvohIHFHpi4jEEZW+iEgc+X8KDJwxgjCxMwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f36be35ebd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(flux)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 492,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Plot function\n",
    "xvals = []\n",
    "yvals  =[]\n",
    "U = []\n",
    "for v in vertices(mesh):\n",
    "    x = v.point().x()\n",
    "    y = v.point().y()\n",
    "    xvals.append(x)\n",
    "    yvals.append(y)\n",
    "    U.append(exp(u_4(x, y)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 493,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f36cdf848d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "ax.scatter(xvals, yvals, U)\n",
    "plt.title('Temperature profile of at equilibrium')\n",
    "plt.show()\n",
    "#plt.savefig('temperatrue.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 491,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.tri.tricontour.TriContourSet at 0x7f36cd1a00d0>"
      ]
     },
     "execution_count": 491,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f36cc0f3190>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(exp(u_4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'Z' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m\u001b[0m",
      "\u001b[0;31mNameError\u001b[0mTraceback (most recent call last)",
      "\u001b[0;32m<ipython-input-177-833efb74a1ce>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mfig\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0max\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgca\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mprojection\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'3d'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 7\u001b[0;31m surf = ax.plot_surface(X, Y, Z, cmap=cm.coolwarm,\n\u001b[0m\u001b[1;32m      8\u001b[0m                        linewidth=0, antialiased=False)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'Z' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWQAAADuCAYAAAAOR30qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzsfXlwJGd5/jO3pBnd90pa3cdq17terfYK/IyBlMEmcfgDElMVG+MAwYUPEirBgYpjQgwOYLCxjVOJDSYBbBygyhRxtmBNmcP27trOgtderTSaGWl0jGY09z09092/P7a+9tejntEcPZrWbD9VWyGSPNNz9NNvv+/7PI+G53moUKFChYrqQ1vtA1ChQoUKFZehErIKFSpUKAQqIatQoUKFQqASsgoVKlQoBCohq1ChQoVCoBKyChUqVCgEKiGrUKFChUKgErIKFSpUKAQqIatQoUKFQqAv8u9VWZ8KFSpUFA9NIX+kVsgqVKhQoRCohKxChQoVCoFKyCpUqFChEKiErEKFChUKgUrIKlSoUKEQqISsQoUKFQqBSsgqVKhQoRCohKxChQoVCoFKyCpUqFChEKiErEKFChUKgUrIKlSoUKEQqISsQoUKFQpBseZCKlTkBc/zYFkWAKDT6aDRFOSpokKFCqiErEImcBwHhmHA8zxSqZTw883NTfT29kKn00Gn00Gr1UKr1UKj0ahkrUJFFtSWhYqyQIg4lUrh5ZdfBgAkk0loNBpotVo4nU6wLItUKoV4PI5oNIpwOIxwOIxIJIJ4PA6GYZDJZMBxHHhedXhVceVCU+QJoJ4tKsDzPHieRzqdBsdxws9++9vfwmg0wmAwCNVyMplEf38/GhoaYDab0dDQAJ1OJzxG9vePELlOp4Ner1crahW1goK+vGrLQkXB4HkeHMcJ1SxwuUJeX1/HysoKOI7DzMyMQJ48z+PcuXNoampCLBaD3+9HPB4Hx3Goq6sTCNpsNsNsNgtEzXEcWJYFwzCi5ydtD7r9oRK1ilqCSsgqtkU2EWs0GrAsi5WVFayvr6O3txfHjh3Dq6++CpPJJBApqXY7OjrQ0dEherxUKoVYLIZYLIa1tTXE43GwLAuTybSFqPV6vYioeZ4XkTBN0Nl9ahUqdhNUQlaRE2RjIpPJCCSYTqfhdDrh8XjQ39+PkydPQqfTFfW4Go0GdXV1qKurQ3t7u+j5GIYRiNrlciEWi4FlWRiNRoGgCWEbDIacRO31etHa2oq6ujrJgaIKFUqESsgqtkCKiBmGgcPhQCAQwN69e3Hy5ElotfLOhDUaDUwmE0wmE9ra2kTHk06nBaLe2NhALBZDJpOBwWAQkbTZbIbRaITH44HFYoFOpwPDMCISJpW0StQqlAaVkFUI4HkemUxGVG0mEgk4HA5EIhEMDw9jampqW+KSm9g0Gg2MRiOMRiNaW1tFv2MYBvF4HLFYDJubm1haWkI6nUYqlcLS0hKam5tFRE2QyWSQTqdFj6UStYpqQyVkFQIRZzIZAJcJMBqNwm63g2EYDA8PY//+/YokJkLULS0top//4Q9/QGdnJzKZDHw+H5xOJxiGgU6nE7U+CiFqjUazZetDFb2oqARUQr6CwXEc4vE4IpEIWlpaoNFoEAwGYbfbAQAjIyNbKtLdAq1Wi8bGRtTX14t+nslkhIra7/djZWUFqVQKWq12S4+6rq5O+O+yWzg8z+etqFWyVlEKVEK+AkE2JliWRSQSwfr6OliWhcPhgNFoxPj4OJqamkp+/OwtCCVBr9ejqalpy+tjWVYg6mAwiLW1NSSTSWi1WtHGR0NDg4jkCVHT2NzcRE9PD/R6vUrUKoqCSshXCKTEHAAQDAbh8XgAAPv374fZbC77eXYjdDodGhsb0djYKPo5TdThcBgulwvJZBIARERtNptRV1cHjUYDp9OJrq4ukYQcUEUvKraHSsg1DikxB8/zcLlccDqdsFgsaG1txYEDB8p+LnIrT56DkIySK+btkIuoSbuHyMHdbjcSiQSAy9Lx5eVlgajr6+uh1WpV0YuKbaESco1CSszBcRxWV1extraGrq4uzM7OIp1Ow2q1yvKchHRoYib/u9aIRavVwmKxwGKxiH7OcRxeffVVWCwWYfMjHo+D53nU19dv6VNnE3Uu0Qvd+lA3P2oXKiHXGKR2iDOZDFZWVuByudDX14fjx49Dr7/80RMSkAM0Eef7WS2DEGZnZyc6OzuFn/M8j0QiIexS+3y+LTJymqizZeTZRK2u6NUmVEKuEeRS1S0tLcHr9WJgYEBSVUcqZzmgEnJuaDQaNDQ0oKGhYQtRJ5NJxGIxxONxBAIBxGIxcBwnyMhpoiYycjIPyBa9JJNJmEwm1NfXq0S9C6ES8i6HlJgjmUxiaWkJwWAQQ0NDGB8fz6mq02q1shPylX7yF3MB0mg0qK+v37Kel8/vI1tGTvt9rK+vo62tbctnoFbUuwMqIe9SSIk54vE47HY74vE4hoeHsW/fvm1PuEoTslohl4ZC/T6yZeTpdFoQspjNZsHvA8itTtRqtZIreip2Hioh7zIQQ3jisqbRaBAOh2G325HJZDAyMiJZIeWCnIRMHouuxq9EQq4kmeXy+wAuy8jn5uYAAB6PB7FYDOl0Gnq9fktFbTAYhP9OFb0oByoh7xLQYg6WZeF0OlFXVwe73Q6dToeRkZEt8uFCICdhqj3k6oKEA/T09Ii2P2hjJtrvYzsZuZTohexSq6KXykAlZAUjl5jD7/cjGo1ibW0NU1NTW3Zki4GcJ5FKyNUXxmTfoQCAwWBAS0vLlgt2JpMRbX0QGblOp9siejGZTKLnyCV64XkeJpNJ3aUuESohKxC5xBxutxvLy8toampCfX09Dh48WOUjFYPuIWfvIV8pqPZQU4qQc0Gv16O5uRnNzc2in9N+H4FAIKeMnFYnku/sW2+9haGhITQ0NAiPp4peCodKyApCLjEHiUjq6OjAzMwMTCaTECiqJGg0Grjdbng8HsGsJ5FIIBQKQa/Xi/qWtYrdRMi5UIjfRygUwvr6uhBoS4g6mUyCZVmBdOldagLyHqmil61QCVkBkNohZllWUNWRiCSlEhq5aHg8HnR2duLQoUPgeR7xeBzhcBg+nw/r6+siQ3mLxSJa2aoV1AIh58J2MvJYLAaGYeB0OoWWBtm9pmXkquglN2rnTNiFyKWqW15ehsfjQV9fH06cOKFYwuI4Dmtra3A6nejs7ERXVxf6+/thNBrBcRxaWlpgNpuxd+9eYchEVrai0agooilbBEFCT3cbqt2eqSQh5wItI3c6nbjqqquEuztanejxeAS/j/r6+i0ueqQHnUv0ciUQtTLP9BqHlJiDYRgsLS3B7/dXLCJJLrAsi7W1NaysrKCrq0uo3ufm5rYd6kklf5Dd2mg0KoggiFqNlhVbLBbhxFUyqkkQ1a7Q6eenPaZpcBwnqBNjsRi8Xq/I7yObqElFDdR+0otKyDsIKTFHMpmE3W5HJBLB0NAQJicnC/4i7fTJR5KmV1dXJdsopW5Z0Lu12SII+sT1+/2IxWIiox7S+iCOatUG2eGtJpRORGQ4mE9GTj7vbL8PmqyliJoMIvv7+6HVavHwww/jnnvuUWy7LxsqIe8AOI5DJBIRvlh0RFIymcTIyEjREUk6nQ4sy8rWzshH7sScaG1tDXv27MnZRpF77Y2WFXd0dIiOldwKR6PRLbfCFosFqVQKiURCeL93CtWuUKuNcl57vs87l4yctLoIUTMMg3Q6LVwUf/KTn+ALX/hC2a9rp6AScgVBizlcLpcw0LLb7eB5XlDVlYJKKOyye7aZTAZOpxPr6+sF9bNJD5BGJdbechn10D1LcuyLi4t517XkhlyfiYq3UaiM3OVyIRgMIpPJ4A9/+AN+8YtfgOd5vPLKK5ieni4qjuy2227Dz3/+c3R1deHNN9/c8nue53H33Xfj+eefR0NDA5566inMzMyU/VpVQpYZucQcyWQSKysraGpqKjsiCagsIafTaTidTrhcLvT390u6xEmBDHKq5WVB9yzdbjfGxsZQX1+fc10rO0fPYrHAaDSWTdRXaoWc/dlXGlIychJHtm/fPphMJpw/fx4//OEP8dZbb+Hd7343/umf/qmgx7711ltxxx134JZbbpH8/f/+7//CarXCarXi7NmzuP3223H27NmyX5NKyDJBSswBXPYUWFpaglarRVdXF6ampmR5PtKykAOEkNPpNJaXl+F2u3PadeaDUpV6+eKZSHUVCASwuroqKNWyV/NoSXE+XMktC7J/XE1kMhkYjUa0t7fjfe97H77+9a/jscceK/pxrrnmGiwtLeX8/XPPPYdbbrkFGo0GJ06cQDAYhMvlQm9vbxlHrxJy2ZASc/A8j42NDSwvL6O1tRWHDh1CJBJBKBSS7XnlrJABwG63l73hoVRCzgWdTicpgKAlxbT3g16vF5F0tkkPoBJytVc0M5mMoBIMhUJbVIhyYW1tDQMDA8L/39/fL2gGyoFKyCVCaoeY7OWurq6is7MTs7OzQmVFhhByQY4KmWEYOBwOBINBtLW1lb1qly9Tbzchl6Q4nU4Lq3lut1voVdP+xFJ99J1CtfvXSqmQyUUhHA6XZLhVTaiEXCRyqepWVlawvr6OPXv2iCKSCORsMQDlVcipVAoOhwN+vx+Dg4Po6OhAV1dX2SeTVPpILVWLBoMBra2tW3aoaaL2+XwIBoM4d+6cSOxCdqgrKXap9sody7JVF/PQhBwMBitWIff19WFlZUX4/1dXV9HX11f246qEXCCkxByk57q5ubnt8EtuQi7l8ZLJJBwOBwKBgGjn2e/3y1Jd7dSWhZKg0WhgNBrR1taGtrY2NDc3w2AwYHJyUrSqtbKysmWnlrQ/5BK7VEOlR0NphFzJlsWNN96IRx99FDfddBPOnj2L5ubmstsVgErI20JKzEEqzGAwiMHBQYyNjW17IlSzQk4kEnA4HAiFQhgeHsbU1NQWSaochLzbesiVALlY51vVIuKHaDQqUqllr+YVK3ZRCXkrIZfasvjIRz6CF198EV6vF/39/fjiF78oKAQ/9alP4YYbbsDzzz+PsbExNDQ04Lvf/a4sx68Scg4Q4xOaiGOxGBwOB2KxWMERSQR6vX6L2Xc5KITg4/E4HA4HwuEwRkZGch6vXH3PXC2LK5GQcyGX+IHIiUnrgxa7SBG11HNUm5Cldtl3GvRFoRxCfvrpp/P+XqPRlLS9sR1UQs4C2ZhYXV2FTqdDd3e3KCJpeHgY7e3tRfdGd7JCjsfjsNlsiMViGBkZwfT0dN7jlbtCvpIz9UrdsqDlxDRoJ7VIJIKNjQ0kEgmR2IW0Pqo9VFNChUy//8FgULQJsRugEjKkxRwsyyIcDmN1dRVarbbkiCQCudfUpAg+FovBZrMhkUhgZGQEHR0dBZGDVGVbCtSWhfxrb7STGg1a7BIMBrG6uopEIoF0Oo25ubktO9Q7MVxVAiHTULcsdhlyiTm8Xi+Wl5eh1Wpx8ODBsiKSCOQ+IbRardDTikajsNlsSCaTGB0dLbqCl+tiIfU4KiFXBlJiF6JC7OvrQzQahc/ng9PpBMMwkkGnhYpdCgXLslU18cl+78PhcMWGepXCFUnIZHWNZVmR3NPtdmNpaQlNTU0YHh5GPB6XhYwrAZ1Oh3g8jt///vdIp9NFp03TUId68qGawhCO43KmfaTTacTjcUSjUZHYhfir0K2PUsUd1a6Qs5+/nB5ytXBFEbLUDjHP84K3b1tbGw4fPoy6ujoEAgGEw+FqH7IkwuEwHA4HUqkUrrrqqpINiggqTcjVFizsJKpNyLl6yAaDQVLsQpvzbGxsSIpdCFFvR7bVJmR6wwK4TMjFGAopAVcEIedS1ZGIpO7ubpGqDpB/K4I+llJP2FAohMXFRQBAb28v4vF42WQMyLdlAVzuY7/22mtgGAZ1dXUALr+XLS0tu8JcvlwolZBzIV9gQC67S7o/TYtdVEIuHzVNyFI7xMSW0e1251TVAZUhZHIhKPZLGwgEYLPZoNVqMTY2hubmZgSDQUSjUVmPqxz4/X5YrVbwPI+DBw/CYDAgnU4Lgojl5WXE43EAb3sWkxN7pz2LK4ndRshSkHJRA8S+xNFoVGQgX19fj3g8Llx0q3HxzSbkWCy2Ja1E6ahJQs4l5lheXobX6y3IQKcShKzX64uqIvx+P2w2G/R6PSYmJkR9Qbnd3rJjcQpFIBDA4uIijEYjhoaGEA6HYbFYhAq5qakJRqMRg4ODAN72LI5GoyIrzGyHNYvFsmtSHmjUAiHnQj6xSyKRwFtvvQWGYbZcfOnWR64dajlAEzK549ttd2Q1RchSYg6iUguHwxgcHMT4+HhBH5JOp5OdkAshUZ7nBSI2Go2YmpqSHCxWwg+5GASDQSwuLkKv1wvHGAgEtjjaZfeVaQ/i7u5u4efEYY0MnRwOB9LptOAHQSrqSvtBlItaJuRcIIEBer0eg4ODwoU0X8hp9g61HHdJ2RUyUUzuJtQEIbMsi1QqJbz52RFJw8PD24ojslGJL3Y+QuZ5Hj6fDzabDXV1dZient6ye1roYxWLYgiZ9LG1Wi0mJydFF4tytiykHNboXmY0GhX5QWS3PSpZeRWDahNyNe0vs+/+8oWcFhIYYDabYTKZCn4/aULeabN8ubCrCZmcsOl0Gq+//jqOHz+OUCgEu90OjuMwMjKC1tZWxXwwUiTK8zy8Xi/sdjvq6+tx4MCBgvpeclfI25FmOBzG4uIieJ4X+tjZqESmXq5eJml7ZKvXyInMMAwYhkF9fX1Jz10qqk3I1fyuF/r8tNiFvksiYpdoNCoZGEC3PgwGw5bnor2Qw+GwYldW82FXEzIdN84wDF577TXo9XqMjo4qciGcboPwPI/NzU3Y7XZYLBZcddVVW2Sz+bBTLYtIJILFxUVwHIfR0dG8e53VyNTr6uoSfk4ngDAMg8XFRUGsQLc9ClnhKhXVtMBUgpdEOReEXMkudGBALrELCbYlc5ZgMLjrdpCBXU7IALC5uQmbzYZ0Oo2ZmZm8t/mlQM6KhxDyxsYGHA4HmpqacPDgwaKImH4suVoWUlsW0WgUi4uLSKfTGBsbK2h9qNoiEDoBxOv1Cpl6dNtjbW0NsVhMsMGkh4jFuqtJ4UqukCuFfIEBdH96c3MTfr8fL7zwAubn5xEMBnHmzBlMT08XlWF56tQp3H333WBZFh//+Mdxzz33iH7vdDrx0Y9+FMFgECzL4oEHHsANN9wgz2uV5VGqCI7jcOjQIZw/f152MiabFnJM+8lttsvlQmdnJ66++uqybqfl9ksghExk2AzDYHR0tKg9Z6W6veXataXd1TY3N4WBE111FRt8Wk1CrrZB/U6/boPBgJaWFqESZhgGIyMjGB4exrPPPovTp0/jqaeewsWLF/HlL38Z73znO7d9TJZl8elPfxq//OUv0d/fj6NHj+LGG2/E9PS08Df/8i//gj//8z/H7bffjosXL+KGG27Im79XDHY9Iff29gqVgdxTZjkImed5uFwuLC0tQa/XY+/evRgeHpbtGOUAafm88cYbSCQSGBsbE601FQqafOkBa7UJWQq0DWZnZ6fwc47jJINPye0xXVFLDdCqXSFXi5CV8BmToV5PTw+Gh4fx//7f/8M///M/F/UY586dw9jYGEZGRgAAN910E5577jkRIWs0GkHFGwqFsGfPHtlew64nZPLlJ0IEk8kk22OXs4vMcRxcLheWl5fR1taGI0eOYHNzU1YLTjlArDr9fj8OHTpUkrUoQS14WWi1Wsk+Jrk9jkajcLvdsNlsW5RrFoulqm2DahJyta0/gcuETHshlzJHkgovPXv2rOhv7rvvPlx33XV45JFHEIvFcPr06fIOnMKuJ2QCQp5yEnIpfVqO47C+vo7l5WV0dHSIJNk6nQ4Mw8h2fOUgkUjAZrMhGo2iv78fAESG6aWgFgg5F7Jvj4G3lWt0nl4gEIBOp8Pm5qbse7bboZqEXO2VO3IMhJCDwaBog0NOPP3007j11lvx2c9+Fq+88gpuvvlmvPnmm7K897uekLMrZDlRTIVMvDFWVlbQ1dWFo0ePbrE3lNukvhQkk0nY7XaEQiGMjo5i//79SCaT8Hg8ZT823Yumo4xqgZClQCvXyMXMbrejsbER9fX1W/ZsK61GrCYhZzKZqlfINMLhMCYmJor+7woJL33yySdx6tQpAMDJkyeRTCbh9XpFGz+lYtcTMkGlpM7bPSbLslhdXcXq6iq6u7tx7NixnCdZJdR/hfYsScBpMBjcEudUicQQpfeQKwUyWJPas5VSIxJnNZqkS1UjVrtCrvbKHY1SjYWOHj0Kq9UKh8OBvr4+PPPMM/jhD38o+pu9e/fihRdewK233oq5uTkkk0nRHKIc7HpCrlaFzLIsVlZWsLq6it7e3pwmRdmPV4kYp3wnAglk9fv9GBkZ2RJwSj9OuajlloUcyKdGJG2PctSI1e4hV5OQs197qV7Ier0ejz76KN73vveBZVncdttt2L9/P+69917Mzs7ixhtvxIMPPohPfOIT+OY3vwmNRoOnnnpKtnbUridkAr1eXxFCzn7MTCaDlZUVrK2tYc+ePThx4kTBvTO5Wxbk8aROBIZh4HA44PP5MDQ0hMnJyZxfGpWQ5UOxWxa0GjHbsCdXll5224O0xq5kQqYHekB51ps33HDDlr1ieltjenoaL730UmkHug1qhpANBoOwRyoX9Hq98JjEtpNE5BRDxAQ7EXTKMAyWlpbg9XoxNDSEiYmJbQmiEoR8JfSQpSDX2ptGoxH2oaXUiCSiaXl5WUj+iMfjcLvdaGxsrKgaUQpKIGT6fNyN8U1ADRAy3bKQO+FDp9MhnU7DZrNhY2MD/f39OHnyZMlfvEpVyMDltaylpSV4PB4MDg7ixIkTBVdLct1u7aY95Eqh0nvItBqRBsMweP3118GyrKQakW57VKKKVhohRyKRotR5SsGuJ2QCuYd66XQaLpcLHo8H4+PjOHHiRNlfuEpUyAzDwOVywe12F+TzXElIEZFKyDsDo9EoCI/oYyFqxGg0KrK/lGp7lHPcSiNknucVNWQsFLuekOUe6pFb/s3NTXR3d6O9vV30JS8HchoCZTIZRKNRXLhwAUNDQ1Ul4myQNToSmKkScnWQS42Yy1WNViMWG3jKsqzsKdbFQMqcfjdi1xMyQbkVciqVEnqvg4ODOHnyJBiGwVtvvSXbMcpxopKh4vr6upAkUq6gQy4wDINkMonz58+jo6NDiJmKx+N48803aza2iYaSCDkXcrmq0WrEjY0NRKNRSTWiVDyTkipkopZU+ucghZogZI1GU3KFTK+FDQ0NiRJFKhV0WgroNbv+/n6cOHFC8CeuNjKZDJaWluB2u6HVanHixAmk02loNBqk02lcuHABw8PDkrFNhKTJv914m0ljNxByLmynRiSDRBLPRKd+0NaX1QDtORONRnelFzJQI4QMFJ+cTIQSgUAAw8PDkmthSlDW0cKT7DU7nU4nWwuk1GNzOp1YW1sT+tdnzpwRvY/kf0vFNtEVmcvlQjQa3bJ/a7FYdlU1vZsJWQpSakRga+qH3+9HIBCA0WisSjZiJpMR3BNDodCuHOgBNULIxQyOSMZeKBTC8PCwpFCCftxKoJCTlpZi9/T0SApP5OxJFwOO47C2tgan04ne3t6SN09yVWR0GojL5ZKspovpb+4kao2QcyFbjZhKpbB3717U1dVVVI2YCyzLCt+HUo2FlADlfaPLRK4TIh6Pw263IxKJbJEO7yS2U9fRZNfd3Z1XASh3Bb8dmdBWop2dnXll4gTFblnkSgMhsmMikiD9TXqtq9KpxoWgWoRcbXN60kMuVo2YHXZa6ueXTqeF82S3poUANULI2Z4MNNnFYjHY7XbEYjGMjIxg//79Vf3i5lLX0S5xXV1dBZGdnBUy7UORDRI3ZbPZ0NLSgiNHjhTsqifX2luuE51e63K73YKajWEYbGxsoLW1Nad3cSVwpROyFORUI+Z7frpCVglZASCDPZ1OJ6ROJxIJjIyMoKOjo6QvrNzG99lVLV11dnR0SLrE5XusVColy3ERcs9+nT6fD4uLizCbzSWlnFRyDznXWlcmk8Ebb7wBjUYj8i7eiWq6WoRc7bSQUrYsSlEj0iRNqxHpClklZIVAr9cjFAphfn4eqVRKiCAq5wQhmxZy7VgSQuZ5XsjWa29vF/kmF4pKBp0Gg0FYrVYYDIaCk7ClUA1y0uv1MBgM6O7uFi4gUiKJeDwuqsbIv3ITYqpVIVeTkOUuWnKpEUnbg1Yj1tfXIx6Pw+/3IxqNwu/3y2KFWQ3UBCFrNBpEIhEEg0HEYjFMTU0VlQWXD3ITslarhdvthtvtFpJESjXVl7OHTLZU6JTpycnJXTutzkY+kYTUEIrs3tLVdCGEc6USMlD5i6/RaERbW5vo3CZD4N///veIx+P4yle+grNnz0Kv1+O3v/0trrrqKvzN3/xNwdX7dgGnAPDss8/ivvvug0ajwaFDh7bYc5aDmiBkt9sNh8OB1tZW9PT0yEbGgHykx/O8kIzb0tKCmZkZ1NXVlfWYclbIHMfh4sWLSKfTGB8fL9kpC9hdmwZS1Vj27i0JQCW32Pmq6SuZkKsBMgQ2GAwYHh7GE088gc9//vN4//vfj/7+fly6dKlgMi4k4NRqteIrX/kKXnrpJbS2tsoS7ECjJgiZSJxJdSMnyhWH0AOx5uZm9Pb2or29vWwyBuS5WCSTSdhsNoTDYUxOTqKvr68sQqkF74pcu7d0Ne31ekXVNCHqTCZTldd/pRIycPkco9/zUCiErq4uHDp0CIcOHSr4cQoJOP2P//gPfPrTnxYKFrlbIzVByEqJcaLB8zy8Xi9sNhssFoswELPb7bK2GUqtkGm/5JGREWQyGTQ3N5dd3RFC3k1VcqHIVU2T3mY0GhWk41LVdCW9Hq7kxOnszapSvZALCThdWFgAALzjHe8Ay7K477778P73v7/EI9+KmiJkvV4v29YBQbGEzPM8fD4fbDYbGhoacPDgQTQ0NAi/l7vvW+xj0TJn2i/Z6/VWzKS+lpG90uXxeDA7Owue5yU3BYhAgvyT8oUoBdUm5GpefLOd3iq5ZZHJZGC1WvHiiy9idXUV11xzDS5WoeNBAAAgAElEQVRcuCDb89UEIRNUu0ImRFxXV5dzM0FOQi5GOi0lc6ZP4GKl57lQLfWgkkCMbaQMfOiU6uXlZZEvBDGWt1gsRQ96r/S0kGwv5FKUeoUEnPb39+P48eNCz3piYgJWqxVHjx4t/QVQqClCrlTQ6XZVt9/vh81mg9FoxPT0NCwWS86/lXN3uBByL1TmTPatywUtMKl25aRESAkkiC8EscNcWVkBwzDC3i0tF89Fuiohv01lHMeVJAQqJOD0gx/8IJ5++ml87GMfg9frxcLCgtBzlgM1QciV7iHHYjHJ3wUCASwuLsJgMGBqaqoghym5Wxa5SLRYmbOcMU7k/15JrYtyQPtC0KB70ysrK8L3sKGhYUtvWiXkt72QS/3eFRJw+r73vQ+/+MUvMD09DZ1Oh6997Wuii2u5qAlCBsqz4MwHnU63peoOhUJYXFyEVqstmIgJ5EyeliLRUmXOlQw6VVEapPZus6tpYi7PcRyMRqNIzbZTJKk0QgZK34neLuBUo9HgG9/4Br7xjW+UeLT5UTOEDFSuZUEINBwOw2q1AgDGxsZK6lNVQsxBUI7MWSXk3YFc1fTy8jIYhtmSqZddTZtMJtnbSEoi5Hg8XrKqVAmoGUKuVEIASZ4+f/48OI4rmYgJKuGxHAqFsLCwUJbMWU5C5jgOsVgMBoOhqrE+VxIIUff29go/4zhOsDINhUJYW1sTopqye9PlEKoSCJns9QeDwV1rvQnUECFXApFIBAsLCwiHw5iZmSlLvUYgJyFHIhHE43EsLi6WLXOWq7JlWRZvvfWWQMyZTAaJRAJ2u10xFpm1CKkeMvHpkAoGIL3p7Gqa3p0uNBhACYRcC8ZCQI0ScrnT/Wg0CpvNBoZhMDw8jHQ6LQsZA/IQMiHhZDIJo9GII0eOlH1c5VbIiUQCVqsV4XAYExMT6OzsFAj+3LlzsFgsiMVigkUmMZxvbGzc8Z5nLaKYoZ7BYEBra6voO11oMIBUzJbSCFmtkBUAQsCE8EpZe4nFYrDZbEgmkxgdHUV7ezt4nhfUOXJAakhYKIjMORKJYGxsDO3t7XjllVdkOa5SRCbA5U0Au92OQCCAsbExaDQaUX9To9FAq9Wis7Nzi+E8OflJlcbzvKjn2djYqLY8CkS5Wxb5ggFINe1yuRCLxcCyrChmK5lMymIFUCpUQlYwyKZFMYQcj8dhs9kQj8cFIqbXt+REKQKMbJnz9PS06Ljk2PfVarVFbaiwLIvl5WW4XC4MDQ0JmYQej2fL65PaSdbr9Vvim7I3CJxOp6BuI5U0UbepLQ8xKrX2JvU5ZVfTHo8HHMfB5XIJdztE5LITwQBqy0KByN5FLmTDIJFIwGazIRqNYnR0tGQT+1KOsxDkkjnT2C4SqlAU2rKghSZ9fX04ceKE6LmzhSH0zwo5huwNAtorIhKJYHNzU/AxpitppWbs7RR2cg85u5rmeR4tLS1obm4W5OI7GbOlErKCUcjqG+1wNjo6WlCs006qzliWxcrKClZXVyVlzjTkJOR8pEnsQ202Gzo6OnIKTaSIvZyBYa74H5ZlhVtp+uSvr69HY2MjUqkUUqnUrkqsLgdKEIYUG7OV3Zsu9YLKsqzw2kOhkMggaLehZgi5ELVeMpmE3W5HKBSSvPXPBblIbzuUkuZMeublRq3nk04HAgEsLCzAbDZv6+MsRb6V2E3W6XSSJ38ikUAkEkEmk4HdbkcmkxFJkBsbG2Uz9FESqpmpt12eXq5gADq9hXxWdDVtNpsLbk+Rv1ErZIVBqkJOpVLC4KmUxGnymHISMl1xl5LmTCDX/rDU40QiEVitVmg0Guzfvz+vRwfBThFyrucmt9IejwdjY2Oor68XSZCJoU8hZvPFopqCmGpm6pWyZZHrgkoHA3g8noKCAehzORwOq4SsJNAVMj0MGx4extTUVElVBCHkUqOWskEHipaa5kwg114zTciJRAKLi4tIJBJFp4dUk5BzQUqCzLIs4vG40JcmZvOkQiNDxN3S8lBCy6JcFBIMkB2zZTabkU6nBSFSOBxWtyyUALplQQQdXq835zCsGMgtydbpdPB6vVhaWio5zZlAzgo5k8lgfn4ePp8PY2Nj6OzsLPp9k+pFV5uQpaDT6bbYY9L9TnoXl1a2kZaHFAFV092uFgg5F/LFbIVCIWxubuLixYv41Kc+hVgshvvuuw8nTpzAyZMncfz48YKeo5AsPQD4yU9+gg996EN49dVXMTs7K8vro1EzhAxcViBtbGxgc3MTk5OTOHHihCxf0nJ2h7MRCoUQiUSwurpaVpozfWzlEjLLslhfX4fH48HU1FRZFzCpXrQSCVkKufqdtLJtdXUV0WgUwNsexrRg4kol5J1+blJN8zwPi8WCq666Cq+//jre9a534TOf+QwuXbqE+fn5ggi5kCw94HIL7+GHHy6Y5EtBzRAyx3F47bXX0NHRgY6ODvT398v22HI4tNFpzs3NzZiYmJDFBKVUQQdwucpYW1vD8vIy2tvbZXnfpHaOdwsh54KUso3sTEciESERhGEYpFIpIbarsbFxx2Ti1c7Uq9ZzS3khHz9+HCdOnCj4MQrJ0gOAf/zHf8TnPvc5fO1rX5Pn4CVQM4Ss0+lw8uRJJBIJzM3NyfrY5bQsaJkz6ce+9dZbVc3VIxadi4uLaG9vx7Fjx5BOpzE/P1/28Sixh1wJSO1MMwyDCxcuoLm5WTSUKkR+XC6u1DAAKevNYlFIlt7//d//YWVlBR/4wAdUQi4UlfJELoWQpWTO2fJuOVDsYwUCAVitVjQ0NIhW2FiWrZj9Zi0Sci7odDrhLo0gk8kgFosJfeloNCqyxiRtD6PRWHbi95WG7AoZkP994DgOf/u3f4unnnpK1seVQk0RMlAZe0tiwVkItpM5y32MhbYsotEorFYreJ7Hvn37tpjqy22/mf2zKwG5qtRcggkiEw8Gg6LYpmyZeK3tTMsJmpCTyWRJw/HtsvQikQjefPNNXHvttQCAjY0N3HjjjfjZz34m+2Cvpgi5kp7I21XIhcicCXYy6DSZTGJxcRGxWAwTExM5V9jk3NYgry1717rWUUzbgOzWZltjMgyDSCQipFXTO9M0UStFJl7tz5Um5GAwWJIF7XZZes3NzfB6vcL/f+211+LrX/+6umVRLeQjZCJzJn2ofDJnArkrZKkWTTqdhsPhgNfrLUgeLlfqtFR7Qq7HVjrk6OMajUa0t7dvkYmTPVy32w2bzbbFcY3juKr0kZVgvUnabqWq9ArJ0tsp1BQh0w5tck6dpQg5W+acbbKTD3Ku0el0OiSTSdFxLS8vY319HYODgwWv/smdOr3dz2oRlSLEXHu4tONaMpnEq6++KuxM0z7TlWx5KIGQ5bDe3C5Lj8aLL75Y0nMUgpoiZAJCoHJ56dIVLZE5OxwOdHV1FSVzpo8vlUrJcmyk1cDzPNbX17G0tFT0BQKQr89LyDcYDCKVSgkkohKyvKBl4p2dnfD5fDh69KiwMx2JRERJ1bT0uLGxsWyZOIGSCDkYDO5q2TSgEnLBj5dOpwW3s5aWFszOzpYspZa7ZRGJRHDmzBm0trbi6NGjVTV1T6VSWFtbQzAYRF1dHdbW1hCJRBAKhdDW1iZUbrUY41St1TP6eXPtTJOWh8/nw9LSkiA9pvvSpXwmSiBk8vy73VgIqDFCLsTxrRSEw2GEQiF4PJ6yZM4EchFyMBjEwsICWJbF7Oxs2cdVDlKpFBYXFxEIBNDS0oLJyUkwDAOdTgebzYampibo9XpEIhHBgnGnb68rjWoR8nbtOa1WKykTJ0Y+9GdC70wTn+l8hKsEQibVvkrICoXBYJClR0unOdfV1eHAgQMyHF35hByLxbCwsACO4zA8PAyv11s1MmZZFktLS9jY2MDIyAg6OjqwurqKYDCIhoYGRCIRBINBdHR0oLGxEU1NTYLEOJ1OC2o3p9O5ZaOAEPVuydpTKiFLIZeRDx3ZVEi0VrUJmX7+cDiMnp6eqh2LHKgpQiYnA2kxlApa5kzSnF9++WW5DrPkoR4Rm0SjUYyPj6OtrU1QhO006J41SQ4BLm93JBIJrK+vw+fzgeM4tLS0CCe2xWIBz/MCiZDKeM+ePcLKHPE0zhZR0CStxKy9arYs5BxgS0Vrkc8kEAgIO9NGoxFarRZarRaxWKwq0Vr0a1crZIWi1JaFlMy5Eii2Qs5kMnA4HNjc3NwiNqmEEGY7+Hw+LCwsCD1rehdao9GAYRjEYjHs378fbW1tQhXs9/uxvLyMTCYjJHvQrQryOojBT3d3tzAkJC5sdA+UtspsbGyEyWSqal+6WoRcaXMfrVYr7EzTSKVSwp2Nw+EQvIvlSgIpFiohKwx0hVzMFkM+mTMNuU64QkmU4zg4nU6sra1h7969kitscgk6CkE0GsX8/Dx0Oh0OHjyIuro6cBwnPL/L5YLT6UR/fz+OHTsmHCshzD179gB4W6UWiUQQDoextraGVColGjKZzWaYTCbhsU0mE4xGoyj3kM7aW19fRyqVEpRuyWQS8Xh8R/2Mq9myqMbzmkwm1NfXC3c4wNs706Qvnb0zTT7fSlw8VUJWKAwGg2CRmA+FyJwJCInKcbXfzj2OXq3r6enB8ePHcz6v3BWyFKmQgV00GsXExASampqEtoNGo4Hf78fi4iLa2towOzu77UoVrVIjPT8yZIpEIqIhEx2/RCJ9CEnTt9darRYajQaZTEZwYFtdXYXNZit6UCXne7cTqHZaCP15b7czHQqFhAtwudFaLMuK3u9QKFSxu9qdQk0S8nZS52JkztmPKQch5xNKeL1eWK1WtLS0FLTCJmeFTBR15L0gAzu32y1EX5GKWKPRIB6Pw2q1ChVzOYNFesiU7UVMKunV1VXEYjGR0xohafoC0dTUBKPRKEQ4ZTIZwTeCHlTRcuTGxsayP9vdNNSTC4UM9bJTqgnoaC2n0ynamabX8XJd4LMLpN0e3wTUGCFvt/ZGpzkXKnMmkDM1ROqkJRsdJpMJhw4dQkNDQ0GPJacsmZC7RqMRfJL7+voEQ25SkTAMA7vdjng8jvHx8YpG5hgMBsn4JbqSJoM/0uYIBAIwGo0wGAzCMRPi7unpEV4nGVRtbm7CbreLUqsJSReza64ScnGQitYiO9OFRGtlF0gMw+QN4N0NqClCBt624KTJU0rmXGw1JHeME0E8HsfCwgIymYyw0VEtaDQaeL1eOBwOtLW1bRnYcRyHlZUVuN1uDA8PFx0WKxd0Ot2WTYBUKoWFhQV4PB40NjaCYRj84Q9/EPk9kFYFafGQiryrq0t4HaRtEgqFsLq6KmwT0BseuQQUKiGXj1w702SoG41GhWgt8ru5uTn4fL6S34Pt4pu+8Y1v4IknnoBer0dnZye+853vYHBwsPQXmQc1R8jA22tvPM9jY2MDDoej6DRnqceUk5A5jsPFixcRDocxPj4uMpOpBkjFub6+Ljmw29jYwPLyMvbs2SMa2FUbJPVkZWUFg4ODOHDggMhhrtjhIVG60YNd0pfeTtRSLXl4LRGyFHJFa3k8Hng8Hvh8Pjz++ONwOp2YnZ3F1NQUPvGJTwh2mflQSHzT4cOH8dprr6GhoQGPP/44/v7v/x4/+tGPKvFSa4+QNRoNtFotUqkUzpw5U3KaczbkImTSv47H4xgdHa1alUmQSqVgtVoRj8dhsVgwMTEhEJRGo0EgEMDi4iKam5sLGtjtJMgwkazfSRmV5xsehsPhgoaHWq1W8DMmw0OWZbd4RpBbaNrTeCdEE9Um5GpenC0WCw4cOIDZ2Vl84AMfwEsvvYT5+fmC49EKiW9697vfLfzvEydO4Pvf/768L4JCzRGy3+/H/Pw8MpkMjh07JpuCrdxtBnK7T/rXTU1NJaU6ywVyYfB4PBgdHUVnZycuXryIubk5tLS0wGg0wuPxQKfT4cCBAwX3tHcCiUQCCwsLAFD0seUaHhIfYhJAKzU8JFUwIWq6DaLRaOByuRCLxaDRaLCxsYFoNAqWZSsuaqk2IVfLm1nK6c1gMBSlqC0kvonGk08+ieuvv770g94GNUfIqVQK+/fvxxtvvCGrnLjUCpm0Tex2O7q7u4UVNo/HI+uXudD+JR1s2t/fLxrYTUxMIBwOw+FwIBqNwmg0gud5LCwsCLLnagowiEDG7/cLSkW5kMuHmJD0xsYGYrGYMDwk63OEpDOZDEKhEMxmM7q6ukSiFlKR5xK1kCFVqe9pNQm5ms9NG4jtxA7y97//fbz22mv49a9/XbHnqDlC3rNnjzBZl9sTuVjLTJ/PB6vViqampi3ucHLuD0slPUuBrNRJDex4nsfKygpcLheGhobQ09MjUskRg6WVlRWhD0sIuqmpqaICDLKXvby8jIGBARw7dmxHLghSw0OyBRAOhwWCTaVSSKfTwl0PIQry3hKyL0TUQisPC5UicxxXtSq12oRM7o7C4XBJA/Ht4psITp8+jfvvvx+//vWvy25/5kPNETIBWX2T680rpkIOh8OCKdHBgwclb6krEXSa68SIRCKYn5+HwWDAoUOHhB4xIQyPx4OlpSV0d3fj2LFjor4nPVAhUUOk6guHwwKhJJNJGI1GEUnLYbEZDAZFF7Vq97DpLYBEIoH5+XkYjUYMDAwIbQ9CsKQKJq0NcscBvJ2z19raKkSPkeFhNBqF1+tFPB4Xni+fqKWapAhULzNRDi/k7eKbAOD8+fP467/+a5w6dUq0R10J1BwhZ+8i7yQhE6EEwzCYmJjIu58rtyeylDiE5OnF43FMTEygsbFRJKAIhUKwWq2wWCyYmZkpuLdJ92HpL2j2sCwejwsDLkLUZrO5oBM4mUzCarUik8lgenq64CHNToAIZrxe75bWSaHDQ/Je1NfXi3xAiMqNDA85jpN0X6PFE5lMRjFbLzuJ7B5ypeKb/u7v/g7RaBQf/vCHAQB79+7Fz372M1lfi3A8FXlUBUDuNbV8j8cwDGw2G4LBIMbHx0V2hrlQiQqZgDYjGhsbQ0dHh0hhR4iaZVns27cPFotFluMwmUwwmUyi159Op4VKenNzE/F4HDqdTqgym5qaRD7ILMtieXkZHo9HOHalgOd5QUTS29uLo0eP5iTCQoaHZDtju+Eh2fro7e0VSJoWtWxubsLtdmNjY6NkUctuhByEDGwf33T69OnSD7JI1BwhV8qkXopAM5kMlpeXsbGxgeHhYUxNTRV8+1aJCjnfwI4c79LSEoLBIMbGxmQdiuWCwWDYMizLZDICSS8vLyMajUKr1UKn0yEWi6G7uxuzs7OKSVYG3vagNhgMOHz4cMlkJzU8JB7EZHgYjUZFVbAUSWffobS1tQn+06WIWkpBtWO5sgmZrK7tZijnGy8zKlkhcxyH1dVVrKysoL+/vygJdiWOT6fTwefz4cKFCzkHdmtra1hbW8Pg4CDGx8eruvus1+tFktlwOCy4yA0MDCAej+P1118HcHm1jLQ7Ghsbd9wMnWVZYbNjYmKiIpP8XB7E2cPDbGm32WxGNBqF3+9HT0+PIDMvRdRSSsuj2r1rWpRSC05vQA0TstwVMlH/kRW2zs7OvC5s20GuCjkSicDr9SKRSEgO7LxeL+x2uxDIqqT0DeIil0wmMTU1JZLLAhCJL9bX1wXPCkImhKgrUUnzPA+PxwO73S4ouHbyIpZLQkyUhz6fD3Nzc2BZFk1NTfB6vZLDQyJqaWlpEYaHUqKWUpJaqp0WArx9R1wLxkJADRIy3bKIx+OyPW4gEEA8Hoff75dF+afT6cq6YJChVyKRQGtrK3p7e4VVK41Gg3A4DKvVioaGhrJusSsB4vNMYp9yCWR0Op2gkKP/W1I5ut1uWK1WIVGE3vAoZxsjGo1iYWEBdXV1OHLkiGLSSYhrmt/vRzAYxL59+9DZ2SnaeKGHh3QFTA8PSXKLxWIRKQ9JX7pQUYsSCJmACEN2O2qOkAnKjXEiiEQiWFhYgE6nQ11dnUhSWQ50Op1gkFIMpAZ2TqdTsOysr6+H3+8X4qeyq85qgh6KdXd3C62VYpCrciQkTe4IyI4qTdLbEWsmk4HdbkcwGMTk5KTiTnDS2mlpaRHd7UhtvNDDQ5LqQYaHZMc5uy9dX1+Puro6dHd3C3MJWtSyvLyMdDotrPORi141TJWy+9e14IUM1CAhyzXUSyQSsFqtSKVSwgqb3Ll6xbQsaMe6gYEB0cCur68P7e3tWFxchMfjQX19PViWxaVLl0SEVOjKWSVAqk6TySR7xU7HBhHQt/ckOophGKEHS6sOgcvmSUtLSxgYGKh6jz0bmUxGSLQpdCsm3/AwHA4LVTAAoQq2WCzCzjzLsuB5Pq+oxev1IhKJ4NVXXy1Z1FIqsqtzlZAVDI1GU/LQjHj9BgIBoQIlXyw51X+FEjLP84LCrqOjQ3Bao28/19fXBY+MAwcOCMdHm7sT/2KS6LBTJE3ez0gksu1utpzIZSyUrTpMJBICUQ8ODirqpKb72Hv37i0oSCEfcg0PST+ZEGwmk4HZbBat4hkMhi1JLcDl7/HY2JhoU6QYUUupyPZCTiaTVUtelxM1SchA8RUyHWc/PDyMycnJLV/+7RRxxaCQ5Glyi2oymXD11VdvGdj5fD7YbDZ0dHRIup1JmbvnImlC0HKRNNlEWVtbw9DQkOT7udOgVYdtbW2w2WyCDzXP80JfOlt1uBMVXzbi8TguXboEk8lU0T62VquVjFwidxfkwkXM3wm5ZjIZOJ1ODA0NCVYF5DtEhof5RC30lkcp/X6akEn7otrfLzlQs4RcaIVMtwL6+vryrrCRx5RDvpuvQiYDu2QyiYmJCVgsFpHCjr79v/rqq4tKSdgJkvb5fFhcXBQqeqUMfgCxL8bg4KDoQkELOLLz/cpRHRYDjuOwtLSEzc1NTExMVKViz2dbGggEBP8Og8GA9fV1RCIRyeEhsL2ohU5qyU4QzwepODWVkBUK4omcb3Gd3A6SCrMQ83o5d4elgk63U9gRRWAymcT4+Lhs6SJykTQRT8iRsVcJkDuOQnwx5FAdFgu/34+FhQX09PTkVQFWC6FQCEtLSyLzqVKGh3V1dTCZTOjq6hLO02KTWmhClivrUgmojVdRJAKBABYWFmA2mzEzM1NwhSm3mIMQMi00yR7Ykd8vLy9jc3MTo6Ojor52pVAMSZvNZiSTSaRSKUxOTu6IArAYpNNpwdNDat+5UORSHZL3hFYd0oKW7XZ6SUhAJpPBoUOHFHchSyaTuHTpEvR6/Zb2STHDw+y+NPD2d7xYUQvHcYL4KRQKVTX6TE5oipQ/VlcrWSAymQxYlsXLL7+MkydPCh8wWWHTarUYHx8v2sNhYWEBra2tolvbUsFxHM6cOYOxsTEsLi6is7MTQ0NDW4yCXC4XnE4n+vv70dfXp6iqied5OJ1OOJ1OoXdYqZ50qcdH4p2Gh4cFj+JKg/ZRDofDAiFlqw61Wi1WV1exurqK0dHRijuJFQue54U5QLkxY/TwkPwje865hofkGMiuNC1qWV1dRSqVwi9+8Qv89Kc/Bc/zuOuuu3D48GEcOXKkoCJruyy9VCqFW265Ba+//jra29vxox/9CENDQ6W+BQV98Wq6QiZVKKmQEolEWfJXOf0notEoYrEY3G43Dh8+LIg6SHuCxBO1tbUpwnYyG4FAAFarFa2trTh58qTolpGupB0OB2Kx2I6TdCgUwvz8fM54p0pCykc5W3UYCoWQSCRQV1eH3t5eIZhXKbfe0WgUc3NzaG5uLmlfPBv5hofhcBjBYFByeNjQ0CDKPAQgrOd1dnbinnvuwbXXXovHHnsMRqMRP/jBD9Da2rqtXqCQLL0nn3wSra2tWFxcxDPPPIPPfe5zFcvSI1DGpy8zyImu1WoxPz+PcDgsxBSVuzZUbsuC3m82mUyYnp4WDexisRisVqti+7Dk+DmOyxmftF27o5IkzTCM8P7u379fMbadRHVoNpsRi8VgMBgwPT0NrVYrbHcQBz45VYfFguM4OBwO+Hw+TE1NVbQVQA8Pe3t7Aby9mkiqaJIwbTQaRf4dgUAAPT09YFkWv/rVr5BMJvHJT36y4OcuJEvvueeew3333QcA+NCHPoQ77rij4iKYmiRkYggTCoXQ1taG6elpWd7EctR/RAVGPHTb29vx0ksvweFwCIkby8vLiMfjGB8fV5xKjLynPp8PY2NjRd++lkrSDQ0NBbVp6DW7kZERdHV1KWrqnm+nWEp1SPZ5HQ4H0um0IN4g70sl1uCCwSAuXbqEnp4ezM7OVqU9Rq8mZisPNzc34XA4hFbPXXfdBb1eD71ej3/4h38QipxCUEiWHv03JFDA5/NV1BK2JgnZ7/cDAHp7e9HW1ibbianX65FIJIr6b+iB3d69e0UDu0OHDiEQCMBmsyEajcJgMKClpQXBYBAcx1XMOKcYkEzApaUl4dZOrhNViqSJNWcxJE2GtO3t7YpbswMu7xSTZJHtdopp1SFdNSYSCYTDYQQCAUF1WFdXJ7wn5WQd0i29XAk31QQRP7ndbhw8eBCNjY34yU9+AoPBgA9/+MNobGzE888/j2g0iltvvbXah1sWapKQu7q60NraCqvVKrvjW6EtC+LbQAZ22Qo7AMLS/Z49ezA7Owvg8skbCoWwsbEhtAbIMIiceDtFOKFQSAg43ak+drY1JyD2T6ZJuqGhQXAqO3DggGLaEwRy7RQTU6GGhoa8qsNSsg7J6ufg4GBRft47BdLLJraym5ubuP3222E2m3H69OmSq9VCsvTI3/T39wshtuUMNgtBTRIyARmUyIVCCZkQWV1dneTALhAIYHFxEc3NzVuIjlRH5MtBptPhcFhYwid/19TUhObmZsG1Sy6QRBGGYWRNFCkV2SRNiG59fR2tra3gOA4XLlwoud1RCZCdYmKiJPdx5Ms6JG0gl8uFRCIh7PMSom5oaEAqlRI8qJXkaEdAr3ru27cPZrMZP/7xj/Hggw/iS1/6Ev7sz/6srItHIVl6N954I773ve/h5MsUeEUAACAASURBVMmT+PGPf4z3vOc9Fb9g1SQhkzdNLsc3gu3kzmTgRTL1GhsbRURMMvdIRVfIraHUdJpM7MPhMFZWVhCNRkXS1VIFCizLwul0wu1279i+c7EgRNfV1YWTJ0+K7hZyVdLZ6rpKkjTDMFhYWEA6nd7xneJ8sVG0PWcoFEImkxEucgzDwGAwKOazjkQimJubQ0dHB2ZnZ+HxePDJT34STU1NePHFF2WpUgvJ0vurv/or3HzzzUK6zjPPPCPDq8uPmtxD5nkeDMPA7XYjEolgbGxMlsdNJpN46623cOTIEdHP0+k07HY7/H6/oLAjblkajUb4PTmWSshhye4r6b9Go9GCtxjogVNvby/27t2rqH1n4PJ7v7CwAJ7nMTExUTDR0cKNcDhcMZKmd56VuFMMXFZSzs3NobGxEYODg8LKWTgcFhR22cZTO/k9IHc+Xq9XqIqfffZZfPOb38T999+PP/3TP1XMRaMEqHvIlQ465TgOKysrWF1dFaKReJ4X/oYIJ1wuV8UNdqR2X+kBWbbbG/nHsiysVivq6+sVfevqdrtLCj3V6/VobW0VXQRpkl5aWhKCRuk+fTFkFIlEcOnSJWFnt9qD2GzQREf7PNfV1W3p1ZN1s1JVh6WCVMWdnZ2YnZ2F2+3Gxz/+cbS1teHXv/614tSflUJNVsgAhBSF5eVlXHXVVbI8Js/zeOWVV3Dy5ElhGNLV1YXBwcEtAzuPxwOHw4Genh7s3btXMZN/4scQCATgcrmQTqdhNpvR1tYmENJ2g6CdgtfrxeLiIrq7u4X3uFKQqqS3I2niUxwOh8uSZFcSwWAQ8/Pzou9pMcinOqTvMkr9fnMcJ9jd7tu3Dw0NDXj66afxyCOP4Mtf/jI+8IEPKOK7KAMKehE1S8gMwyAWi2F+fh6HDx+W7XF/+9vfwmQyoaGhAaOjo8LADrjcwwuFQrBarbBYLMLvlQRS1a+vrwv7uoSkyb9EIiFM68m/UleqSkEikcD8/Dy0Wi0mJiaKcrOTE7lImhCvz+fD0NAQ+vr6FEcamUwGi4uLiMViAtHJBXrQTEiazjokRL3dnUI4HMbc3JxwwXW5XLj77rvR3d2NBx98UFHe1DJAJWSGYXD+/HkcO3as7MdLJBJYWFjA5uYmjh07JhickD5xIpEQlFal+GRUGsTonq7q81U1ZKWK/EulUqK9V0LScoJ4UhPxjBJvU8mtNc/zqKurQyKRqHrvNRtk3XJwcFCwvaw0SNYhuYDRXhXZqkOO42Cz2RAKhbBv3z7U19fjBz/4AR577DE88MADuP766xV3gZMBV3YPuZzUEBr0wG58fBzRaFSISCJmJw6HA8FgUJjGKg3EP9loNBbsn5yd00bvvQaDQTidTjAMI5xw5KQr5Y6Aztrr7e1VpPUk6WV7PJ4tO8W5HN92mqTJKhsAzMzM7GiwLZ11uGfPHgDSqsNUKgWGYWCxWOBwOKDRaPDlL38ZfX19+M1vflMTydHloGYr5HQ6DY7j8PLLL+OP/uiPiv7vswd2e/bsAc/zsNls8Hg80Ov1QmU8MDCgyM2EdDotZLGNj4/L/mWnFWTkH+lJ0ySdT1BCVGwGgwHj4+OKSscmoHeKC+3D0iQdiUQEki53NVEKRMnmdDoxNjYmixuh3GBZVqiKR0ZGEAwG8fnPfx7nz5+HwWDAgQMH8OEPfxi33HJLtQ+1UriyWxalEjJtXJ9rYEeGTWQAFolEkEwmRbf0zc3NVesfkxQUcjHZqdtWQOzgRf6xLCsiabJT7XA44Pf7y3LgqyToneKpqamyd4orQdKxWAyXLl2C2WzG2NiY4jY8gLc9Mvbs2YOBgQGsra3hzjvvxNDQEL761a+iqakJKysrCIfDOHDggCzPedttt+HnP/85urq68Oabb275Pc/zuPvuu/H888+joaEBTz31FGZmZmR57hy4sgk5lydyPgSDQSwsLKChoQFjY2Mib1aNRoNwOAyr1SoM9OhqjqikQqGQQETklr65uVk44Sp9wpD4pPb2dgwNDSniBCX9RfK++P1+JJNJwa9hpyXh2yF7p7hcl8B8KJWk6RbK1NSU4syogMtV8eLiIqLRKKanp2EymfC9730P//7v/46vf/3r+OM//uOKva+/+c1vYLFYcMstt0gS8vPPP49HHnkEzz//PM6ePYu77757i7mQzLiye8gEheTgxeNxLCwsgGVZTE1NCQM7orAjUuJ0Oo3JyUnJ9SZaJUVLWUm1SKpulmW3yJ7lICLyGjQajeJsOwnBaDQauN1utLa2YmRkRFCQ0ZJwmojkloQXgp3eKc63J529D0zeG61Wi+Xl5YrJsuVAIBDA/Pw8+vv7MTExgZWVFdx5550YHR3F7373u4qvCF5zzTVYWlrK+fvnnnsOt9xyCzQaDU6cOIFgMAiXyyUYOlULNUvI5MpL/CykCJn0WAOBgGCJybKsMLAj3rB+v1+QEhd7DNl+r/TK0NraGiKRyBbZs8ViKbhyIDl8gUBAsUNFYj0aDAa3CBPyScIjkUjF+q5Sx6iUneJcJB0MBuFwOITA1c3NTSSTyYq/N8WArNvF43EcOnQIJpMJ3/nOd/DEE0/gwQcfxHvf+15FbFBI2W+ura2phFxpED8LumLkOA5OpxNra2sYHBzExMTEFoUd6cEODAzIWoXk8qYgAY9EOUYUdaTdQQc8kmMkg5yBgQGMjY0p4otOg7buHBgYwPj4eN5jJCbu9O03LQmXUtWVa2xPy8YHBgZEPsVKAjGkGhgYEPaet6ukd5qkyfBzYGAAk5OTcDqduOOOOzA1NYWXXnpJcaugSkTNEjJdIRODIZ7n4Xa7Ybfb0d3djePHjwurawQ+n09Iot4pGayU7JkWa2xsbIjEGjqdDm63W7HxTsDlW//5+XmYzeayjjHXe0OHrcZiMej1etFANfsCJoVEIoFLly4V5FNcLTAMg/n5efA8v2WVTaqSpi9gO0XSmUwGVqsVyWQSV199NYxGI5544gl897vfxTe/+U1ce+21irvIFWK/WQ3ULCETkB4ykZBaLBbMzMwIAzsi7CC7uiaTqeBd3UpCKuGYDB0ZhoHJZILP50MikRBVi9UmZ3rVbnJysiIRQLnSR8gFzOPxIB6Pw2g0it4bIgmn/TEmJiYU2ebheR4ulwvLy8tFmRXlyvOrFEn7fD5YrVbs3bsXU1NTWFpawp133on9+/fjpZdeUpxHNcGNN96IRx99FDfddBPOnj2L5ubmqrcrgBresuA4Dul0GlarFV6vF0ajERMTEzCbzSIiTqVSsNlsSCaTGB8fV2ScOFGwbW5uigx2yB4wvdlBVsxIq2OnthdoAtnpVbtcIH4m5F8ymYRWq0UymURbWxtGR0cLqqR3GvF4HHNzcxVdZZNyByyGpMm5xTAMpqamYDAY8MQTT+A///M/8dBDD+Gaa66p6vv6kY98BC+++CK8Xi+6u7vxxS9+UbhT/tSnPgWe53HHHXfg1KlTaGhowHe/+10hJKJCuLLX3tLpNC5evAiPx4P29nZMT0+LLDHpNAelev/SPdi+vj709/dvW8XQK2ahUGjL9gIJ2pTzljUcDmN+fh5NTU0YGRmpepUuBbJTnEwm0dPTI6gOsyXh1d4fJ37Uk5OTO76bXShJ+/1+WK1WDA0NoaenBw6HA3feeScOHTqE+++/X7FVcZVxZRNyJpPB6uoqNBoNvF4vxsbGhErR5XLB6XSiv78ffX19VZ9MS4GOTxoZGSmLJHJ5JdO38w0NDUVfkEgWWzweFwz5lYbtdoppSXj2/vhOtoLC4TAuXbqEjo4ODA0NKeY7SX93gsEg/H6/4IuysrKCYDCI06dP41vf+hauueaaah+uknFlEzKpEM1ms2AOn8lkkE6nhUquublZcVVxKpXC4uIikslkRUmODMZIu4PuuZJ2R64+Ok1yw8PD6O7uVtz7CIh3ikdGRgq+9S9EEi6XyIeIJyKRiGDKrkQQw6Lh4WF0dHTghRdewEMPPYRAIAC9Xg+j0YgHHngA1157bbUPVam4sgn53Llz+OxnP4tQKITe3l643W5cf/31uPXWW8FxnGCnSOK9CRFVa5hHD5pGRkYqqg7LBbrnGgqFkEqlUF9fL7qdJ94Tra2tGB4eVoQSMBtk7zkUCsm2U0yMcsj7Q9zMskm6mH49GYiROzUlXtToLY+pqSnodDo8/vjjeOaZZ/Ctb30L73znOwFclnDzPC/ratupU6dw9913g2VZfPzjH8c999wj+r3T6cRHP/pRBINBsCyLBx54ADfccINszy8zrmxCJrjrrrvw0ksv4brrroPH48Hvf/97aLVaHD58GDMzM5iZmUFXV5dQLRISokm6kqRDO50RM3ul3K6S2/lQKIRAIACPxwOWZdHa2ioytFeS5HlzcxM2m020r1spZEvCI5EIOI7bIvLJfn9IP5tlWUxOTlZ9oycXyIroyMgIuru7sbCwgLvuugvHjh3Dl770pYqqQVmWxcTEBH75y1+iv78fR48exdNPP43p6Wnhbz75yU/i8OHDuP3223Hx4kXccMMNedV5VYYqnQYuf2gPP/ywcGLyPI9oNIrXX38dZ86cwb/+679iYWFBCFQ8cuQIrr76ahgMBni9XtjtdkHuTEQLckl6I5GIKJ1aaU5nGo0GJpMJDMMgGAxiamoKnZ2dghx8Y2MDVqtVREKVSMEuBGSn2GAw7NhOMW05KZUSTpSYAIS/I1mPY2NjiszdAy5fMC5dugSNRoMjR45Aq9XiW9/6Fv77v/8bjzzySEnuicXi3LlzGBsbw8jICADgpptuwnPPPSciZOIvA1yeuRDbz92Mmq+QCwFZ2Tp37hzOnDmDV199FR6PB2NjYzhy5AiOHDmCyclJYdeVSHrpKrqY9SmGYWCz2RCLxTAxMaHIVTvgsjrMarWira0Nw8PDOSthjuNEQ0Py/silpsuH3bBTzLKsYPrE8zy0Wq1kAK0S7oxIVUx2ny9duoS77roL73jHO/DFL35xx6r5H//4xzh16hSeeOIJAMB//dd/4ezZs3j00UeFv3G5XLjuuusQCAQQi8Vw+vTpLQHECoJaIRcKjUaDPXv24IMf/CA++MEPArh8Es3Pz+Ps2bN47rnncP78eaTTaRw8eBBHjhzBzMwMWltbEYvFBCGCyWQSkXR2lcZxHFZXV7G2tobh4WFMTU0psm+YSqVgtVqRTqdx4MCBbeN/yMWJljxnB6zGYjEYDAaR81252X2BQAALCwvo6urCsWPHFEFo2SC+2hsbG9i3b5+gqpMKWi00JbwSSKVSuHTpEnQ6HWZnZ6HRaPDQQw/hpz/9KR577DEcP358R46jGDz99NO49dZb8dnPfhavvPIKbr75Zrz55puK/B4UCpWQc0Cn02F6ehrT09P42Mc+BuDywv758+dx7tw5PProo7h48SIaGxtx5MgRzM7O4uqrr4bZbBYlahCRBqnCCXkope9Kg5CHy+USVsRKhV6v36KmI+5uoVAI6+vrJXtIMwwjiBKU5mxHg6yytbe3b7lgSMmepSThBoNBdKcht5CF3nUn5vZzc3O488478a53vQu/+93vqtLjLkTa/OSTT+LUqVMAgJMnTyKZTMLr9Sq2FVQI1JZFGeB5Hj6fD+fOncPZs2dx7tw5rKysYO/evTh69ChmZmZQV1eHubk5TE9PCykjjY2NQkW5k1VQPpBl/87Ozm3z9uRCrh3gXOtl9LodCWhVwnuXDZZlBXe7ffv2lbV5wDCMqB2UTxJeLFKpFObm5mAwGARTpYcffhg/+9nP8O1vfxtHjx4t+bjLRSaTwcTEBF544QX09fXh6NGj+OEPf4j9+/cLf3P99dfjL/7iL3Drrbdibm4O733ve7G2tqbI7wTULYvqgMSa/+pXv8Ljjz+O9fV1jI2NYe/evcLQcHh4WBiMSa3e7WTCczKZxMLCAniex8TERNWrTeIhTcvBOY6DyWRCLBZDU1MTpqamFGkEBLy9ykaUlZX4HKUk4dkp4fmqWlrmPj4+jo6ODly8eBF33nkn3vOe9+Dee+9VxID5+eefx2c+8xmwLIvbbrsNX/jCF3DvvfdidnYWN954Iy5evIhPfOITiEaj0Gg0+OpXv4rrrruu2oedCyohVxP/9m//hvr6etx8883IZDJ44403cPbsWZw9exYXLlyA0WjE4cOHMTs7i8OHD6O9vV2ohJLJpGj1rhJKMXoYRvtjKA3Ep9jv96OzsxOpVEo4AbPl4NWsjMgqWyaTwdTU1I7e5pO0mlwp4eR7ZDQakUwmMTc3B5PJJNjOPvTQQ/if//kffPvb3660n8OVDJWQlQqe5xEOh/Hqq68KrQ6bzYbe3l6hH33VVVdBr9eLTIPI6h0xDSp1eEEyAYsJ7dxpbLdTzLKsiIDIUIy+iO2EcRDdg1VSG0WqHRSLxcCyLIxGIzweDzo7O3Hvvffiuuuuwxe+8AVFVMU1DJWQdxN4nsfq6irOnDmDc+fO4dy5c0IAKGl1jI+PC4MxerWM9KO3I6BEIoH5+XlotVpMTEwoVpBAjlOv12NiYqLg9gRZSyTtDtpDmhC1nKRDdp9NJhPGx8cVaaoEXD7Oubk51NfXo6+vD5cuXcL999+PCxcuoLm5GYcPH8Zf/uVf4k/+5E+qfai1DJWQdzsymQzm5uaE3ejz58+D53kcOnQIs7OzmJmZQU9PjyBEyLV6R+w7vV4vxsfHFbmrC1Rmp5iuEkOhkCzGQTzPw+l0wuVyKXb3GRAn35DjvHDhAu666y5cf/31+PznPw+dToeFhQVwHCcamMmB7aTPAPDss8/ivvvug0aj+f/tnWtMlFfXhq8HEBAsBysREQ+IHKUeED48JFYalVYUNW21TbT1a2oao6liVDSpQqxVG31J+9VQU8XUt7aAtT8krdLGKmpVEAQUEAUUrGO1eMCRQwAZ9vcD5+mgFEYcZgbcV0Kcww57MfFZs5+1730vxowZww8//GDSGKwImZB7G3o/hfPnz6uraL2vhKH0rm/fvmoCqq+vV487Dx06FFdXV6uU3BlqiruzjGLYePbJcpA+QXfkIa03LNJ7eVjjZwmtq+JLly7Rr18/Ro4ciU6nY8eOHRw9epRdu3YxduzYbp3fmKPPZWVlzJ8/n2PHjuHu7k5VVVWPlqx1gkzILwL6nnD6DcOcnBxu3bqFh4cH9+7dIzIykqVLl2JjY6OWOoQQViO9M9QUBwQEdHoIpTvQe1LoSx3teUg7OjpSWVmpHiG3RqtR+Kf0dfPmTQIDA3Fzc+PChQusWLGCWbNmsW7dOrMoVM6ePUtCQgK//vorAFu3bgVg/fr16pi1a9fi7+/Phx9+2O3xWAHypN6LgKIoDBw4kJiYGGJiYgDYtm0bqampzJ49m+rqahYvXkxDQwMhISHqSlrvSVFRUWER6Z1hk1ZLb4YZelLoMfQBLi0t5cGDBzg4ODBgwADVuL0rHtLdib7TyEsvvUR4eDjNzc1s3ryZ48ePs2fPHkaPHm22WNrr6pydnd1mTGlpKQCTJ09Gp9ORkJDA66+/brYYrZEel5A7q0s1Njby3nvvcf78eV5++WXS0tIYPny4ZYK1ELNmzWLNmjVtbqcbGxspKCggKyuLXbt2UVRUhJOTE6Ghoar0ztXVlZqaGvUUXXdJ7/QNUPWJwxotPG1tbXF2dubmzZvY2NgwadKkNqoXw759Tx4HNzdCCG7cuMFff/1FUFAQrq6uFBQUsGLFCubOncvJkyetcsNR3xw1MzMTjUbDlClTKCwsNHunFGvC+q6EDtDpdCxbtqxNXSomJqZNXSo5ORl3d3fKy8tJTU0lLi6OtLQ0C0ZtfkJCQp56zcHBgYiICNWTQAhBdXU1OTk5ZGVlcfDgQSorK/H29iYsLIywsDCGDRumdlx50vWuK9I7nU7H1atXTepT3B3ou5NXVFQ8ZcD/ZONZvf5Xq9Wi0WjaeEjrP6fuTIZ1dXWUlJTg6uqqroo3bdrEqVOn2Lt3L6+88kq3zd0Rxhx99vb2JiIigj59+uDj44O/vz9lZWUWPSFoaXpUDdmYulRUVBQJCQlMnDiR5uZmPD09uXPnjlXdWlorepWDYT26pqaGwMBAtdTh6+urKheeRXpXVVVlNp/i50F/cELfFLcrCgzDbiNarfa5jez/bR69IiUwMBBXV1fy8vJYuXIlb775JqtXr7boqtiYo88ZGRmkpKSwb98+7t69y7hx4ygoKGjzhdeL6H01ZGPqUoZj9HXRe/fuWe1JNGvCxsYGHx8ffHx8eOedd4BWbW9RURFZWVl89913XLx4EVtbW9Xgf/z48QwYMICampp2Xe8cHBy4du0adnZ2hIaGWu3hA8Pbfj8/vy4nBUVRcHJywsnJCU9PT/V36zcNn/SQ1n9Oz+IhXVtbS0lJCe7u7oSHh9PU1ER8fDxnz55l3759JpevdQU7Ozt27txJVFSUevR51KhRbY4+R0VF8dtvvxEcHIytrS3bt2/vrcnYaHrUCtkYj9SQkBAyMjLw9vYGwNfXl+zsbJmQTYQQgpqaGtXgPycnRzUlMpTeKYpCQUEBTk5OT/Xqs6YuI/BPgnNzc2PEiBFmiU2n06n6ca1Wq24UGjrfPblpqL+DuXPnDoGBgbi4uJCbm0tsbCwLFixg1apVVlmPlwC9cYVsTF1KP8bb25vm5ma0Wu0L/61rShRFwcXFhcjISCIjI4F/FBN6g//PP/+c69evExoaSmRkJOPGjcPT05NHjx6pK0RrkN7pdDoqKiq4f/8+QUFBZq1p6495u7q6qnd0hh7S+m7eeg9pe3t7bt26pXa2aWpqYuPGjWRnZ7N//36CgoLMFruk++hRCTk8PJyysjIqKioYPHgwqampT53siYmJYd++fUycOJGDBw/y2muvmeRC70zdkZiYyJ49e7Czs8PDw4O9e/cybNiw5563J6AoCoMHD2bevHn07duXoqIi0tLSaGpqUg3+4+Pj0el0qsH/+PHjGThwILW1tVRUVFBbW9vGwL67pXfV1dVcuXKFQYMGERYWZhV+Hu15SDc0NFBWVsatW7fo27cvX375JYWFhVRVVTFt2jR+/PFHtTQi6fn0qJIFdG7J19DQwKJFi8jPz6d///6kpqaqfbm6ijGnjo4fP05ERAROTk58/fXXZGZmvnDqDmi9rVYUpd1EWl9fT15ennrKsKSkBBcXF7XUMW7cOJydnbvV9e7Ro0eUlZXR0NBAUFCQxe1GO6KmpoaSkhLVo7qxsZFPP/2UixcvMnv2bG7fvk1ubi5btmwxeUcPY449A/z000+89dZb5OTkSKe4jpEn9UyFMeoOQ/Lz81m+fDmnT582W4w9ESEEd+/ebWPwr9FoGDZsmGqoFBISorrjPa/rnb5f3PDhw/H09LRapUdLS0ubUkq/fv3Iyspi9erVLFy4kBUrVnRrnduYBQi0fmFER0fT1NTEzp07ZULumN5XQ7YUxqg7DElOTuaNN94wR2g9GkVR8PDwIDo6mujoaKA1GV29epXs7GyOHj3Ktm3bqK+vJzg4WE3SgwYNor6+Ho1GY5T0rqGhgStXrmBra2u2jtRd5eHDh5SUlDBw4EDGjx9PQ0MD69evp6CggNTUVPz9/bs9BmM6PgNs2LCBuLg4tm/f3u0xvSjIhGxi9u/fT25uLidOnLB0KD0SGxsb/Pz88PPzY+HChUCr38WFCxfIzs5mz549FBUV4eDgoBr8h4aGqgb/htI7FxcXHj16RHV1NQEBAVa9uavvNFNdXU1ISAjOzs6cOXOGNWvW8P7775OYmGg2ZYoxC5C8vDxu3LhBdHS0TMgmRCZkIzBG3QFw9OhRPvvsM06cOGG1etueiL29PeHh4YSHh7N8+XKEEGi1WtXgPz4+nmvXruHl5UVoaCjh4eE4Ojpy6tQpJkyYgL29PaWlpWrDWWuT3mm1Wi5fvoynpydhYWHU19cTFxdHUVERBw4cwM/Pz9IhtqGlpYVVq1bx7bffWjqUXodMyEZgjLojPz+fjz76iIyMjN5sIWgVKIqCm5sb06dPZ/r06cA/HsV//PEH//nPfygvL8fX15fz58+rpQ4vLy8aGxutRnqnb4aq1WoJCQnBycmJ06dPExcXxwcffMAXX3xhkS+NzhYgNTU1FBUVMXXqVABu375NTEwM6enpso78nMhNPSPpTN0xbdo0CgsLGTRoEABDhw4lPT3dJHPLHW/jOXDgANevXyc2NhaA4uJi9Rh4fn6+aoRuWI/WqzrMKb178OABly9fxsvLiyFDhlBfX09CQgKXL1/mm2++wdfX1+RzGosxx54NmTp1Kjt27Hhh/88ZiVRZ9Abkjrfp0B9hzs3N5dy5c+Tk5HDlyhX69+/fRnqnN/jvDumdTqejvLyc2tpaVXZ36tQp1q1bx5IlS1TvakvT2QLEEJmQjUIm5N6AsZK7lStXMn36dLZv3y4vjmdA7+xmaKh0+/ZtRowYoSbp4ODgNk1Vuyq90x9GGTx4MN7e3tTV1bFx40bKy8vZvXs3Pj4+ZviLJRZCyt56A3LHu3tRFAVPT0/mzJnDnDlzgNZNq9LSUrKysvj555/ZtGkTTU1NbQz+vby8qKura1d65+Li0saHQqfTUVZWRn19PWPGjMHR0ZGTJ0+ybt06li5dSlJSklWsiiWWRybkHo7c8TY9NjY2BAYGEhgYyOLFi4FWLbPe4D8pKYni4mKcnZ1Vg//Q0FDV4N9Qemdvb8+DBw/w8vIiICCA2tpaYmNjqays5NChQy9c8wRJx8iEbOXIHW/rwNHRkQkTJjBhwgSgtdRx//591eBfv5k4ZMgQwsLCGDVqFEeOHGHevHkMGTKE77//ntTUVBobG5k8eTKffPKJVONInkLWkK0cuePdc2hpaaGyspI9e/awe/duAgMD0Wq1BAQEUFVVhaOjI2vXrkWj0XDu3DmioqKe2iAzBdIIyyoxTqojhHiWH4kF+OWXX4Sfn58YMWKE2Lx5EGMghQAABK1JREFUsxBCiA0bNohDhw49NfbVV18VOTk5Jp3/yJEjwt/fX/j6+oqtW7e2OyYtLU0EBQWJ4OBg8e6775p0/p5Ec3Oz+Pjjj4VGoxFCCNHU1CRyc3NFfHy80Ol0Zpl/xIgR4urVq6KxsVGMHj1aFBcXtxlz7NgxUVdXJ4QQIikpScyfP7/b45IYl2NlQpZ0iDEXeGlpqRg7dqy4f/++EEKIv//+2xKhSoQQZ86cETNmzFCfb9myRWzZsuVfx+fl5YlJkyaZI7QXHaNyrNzalXSIodGMvb29ajRjyO7du1m2bBnu7u4AsjZqQdpT5dy8efNfx0sjLOtCJmRJhxhzgZeWllJaWsrkyZOZMGECGRkZ5g5T0gX0Rlhr1qyxdCiSx0iVheS5aW5upqysjMzMTDQaDVOmTKGwsBA3NzdLh/bCIY2wejZyhSzpEGMucG9vb2JiYujTpw8+Pj74+/tTVlZm7lAltDXCampqIjU19Sklh94IKz09XZaXrAyZkCUdYswFPnfuXDIzMwG4e/cupaWlz902y5CMjAwCAgIYOXIk27Zte+r9P//8U22mOnr0aA4fPmyyuXsadnZ27Ny5k6ioKIKCgpg/fz6jRo1i48aNqtnVmjVrqK2t5e2332bs2LHdIr2TdBFjd/+EVFm8sHQmu2tpaRGxsbEiKChIhISEiJSUFJPNbYzKY8mSJSIpKUkIIURxcbEYNmyYyeaXSEyEUTlW1pAlnTJz5kxmzpzZ5rVNmzapjxVFITExkcTERJPPbUw7IUVRePjwIdBq9u7l5WXyOCQScyATssSqMcZcKSEhgRkzZvDVV19RV1fH0aNHzR2mRGISZA1Z0uNJSUlh8eLFaDQaDh8+zKJFi2hpabF0WBLJMyMTssSqMUblkZyczPz58wGYOHEiDQ0N3L1716xxmorONjAbGxtZsGABI0eOJCIigsrKSvMHKek2ZEKWWDXGqDyGDh3K77//DkBJSQkNDQ14eHhYItznQqfTsWzZMo4cOcKlS5dISUnh0qVLbcYkJyfj7u5OeXk5sbGxxMXFWShaSXfwrG5vEonZURRlJvAFYAvsFUJ8pijKJiBXCJGuKEowsBvoR6sj4VohxG8mmnsvMAuoEkKEtPO+AnwJzATqgcVCiLwuzjURSBBCRD1+vh5ACLHVYMyvj8ecVRTFDrgNeAh5IfcK5KaexOoRQhwGDj/x2kaDx5eAyd00/bfATuC///L+G4Df458I4OvH/3aFwcANg+eadn6XOkYI0awoihZ4GeiZNRpJG2TJQiLpACHESeB+B0PmAP99rDXNAtwURRlknugkvQ2ZkCWS56O9Ve3T5hHGcRMYYvDc+/Fr7Y55XLJwBe51cT6JlSETskRiPeQAfoqi+CiKYg+8A6Q/MSYdeP/x47eAY7J+3HuQNWSJ5PkwZlVrFI9rwsuBX/lnA7PYcAMTSAa+UxSlnNZSyjvPFb3EqpAqC4mkExRFGQ78/C8qi2hgOa0qiwjg/4QQ/2PWACW9BrlClkg6QFGUFGAqMEBRFA0QD/QBEELsolX9MRMop1X29r+WiVTSG5ArZIlEIrES5KaeRCKRWAkyIUskEomV8P97/5IIkLkAAgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f36c5fe6bd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "X = np.arange(0, 1, 0.03125)\n",
    "Y = np.arange(0, 1, 0.03125)\n",
    "X, Y = np.meshgrid(X, Y)\n",
    "X, Y = np.meshgrid(X, Y)\n",
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')\n",
    "surf = ax.plot_surface(X, Y, Z, cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8.12801355923\n",
      "Calling FFC just-in-time (JIT) compiler, this may take some time.\n",
      "Calling FFC just-in-time (JIT) compiler, this may take some time.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f36c525c750>,\n",
       " <matplotlib.lines.Line2D at 0x7f36c510ff50>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQYAAAD8CAYAAACVSwr3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzsvemPHEeap/mYH+FxZGRm5H1nksn7JkVdpEhJ1H1UVWN6d1S9g53FYme6Z3e+7+f6GxYLDHYWWMwuBuie6a6ZQVVJInVQokiR4n2TSSaPTOZ9H3GHH7YfzMPdgylVV0m1ze1BvkACkfGGu5u7mz9m9v7sNRdSStZt3dZt3aKmPesCrNu6rdv//2wdDOu2buu2xtbBsG7rtm5rbB0M67Zu67bG1sGwbuu2bmtsHQzrtm7rtsb+XjAIIf4vIcSsEOLWD/iFEOJ/E0I8EELcEEIc+NMXc93Wbd3+Ie0P6TH8O+Dd3+N/D9js//0l8G9+erHWbd3W7Vna3wsGKeU3wOLv+ckvgP9HKvsOaBRCdP6pCrhu67Zu//Bm/An20Q2MRf4f97+bevqHQoi/RPUqME3zuZaWlj/B4ddt3dbth2xqampeStn6x273pwDDH2xSyn8L/FuArs4ueVB8gEjEAWjelqL/+QQAhazk9iUNN24ggP5NLh2tHgCjCyaP5028mEDG4fnmIvUx5buQSzCr6QBYMcnreh5DqGP/p1gdnqmmfzcLl9dzpaBc/6HHAkAzXAazHgcW1P6WEpKzG9U2lmGz84lB55La/1RvkeketY+0ZtN7rQkrry7nwnPTWC2rAIiiSepMP3iqc9b4s3PBcZ35BnLndgT/9/3ZV2T0PABzDzYweX0nAA2ts+x57ZTaXpS5fO4VJscGANix9wqbtt0hrYFjG3z62XusrjYA8N47n9DUtEi9iLGSq+Ovf/suUqpy/M//3X8MjvtkqoOPvzoa/B/1Xb2zje+u7VHl65rig9dOq3uJ4MTpl3k81gPAKwevsHvLAwAqtsnffvoWq7k6AD764ARNDSsAjK/E+e3HPw/2/8/+4t8Hn4fHu7lw+vXg/59/pHxLnsWTO9sZvb0LgJaecbpfvKbKIQWPzx4kO90OQNO+IbzeJeWzDVZP7UEW1f3VX7vLiqXun5azSH7bHxzr/tEZAPJ2jMZFkw33VNldTfLVnkrwu/6JGJvnVKV6kobzzf4jZGscmbfpKKv6cj4ZYzRmoNmCmJS8VSiSQPmOixSVitpHo+txNF4I9n98rg7dluhlaEs57Gorq2vqwKXrfj2teAx023T0qW3mRlzGLqh6I+wKm46lSXeq3/7qV78a5UfYn0KVmAB6I//3+N/9XvNcSSXnUsl7pDtN+p6LszrrYZcluUWolAWVMnR1KyjM+g9kvqxRdjQqnmB3Y4n6mMdkSd2cvKdRlBoSeFEvIoEp1HYFBAVNIyklh/MlVjXBgiGYNwQF/6+jKNm/4DGVAluDxSQUY1A0YeO0TueSzmyzDUAp6WLHPVzTo+NuA7G8TrFd3Rwn6SATDkhIXO4GzUO0rYDw0JMV9GQFLx8nd3ELZjqH2ZDFalnCSJaIpYqsTLYzeX0nDd1TaLpDfcsC8VQBK1ng7o39TI4N0DPwCIB0wzLJVB4rVuabM0fJZtMM9D9Wvrosdak8ntT43cmjWDGbvq4pTMMmXVcgXVdgaTXNZ6dfpjmzRFPjMr2d04HvwWgv313bw2DfEzTNpb1lgXRdgbpUgbNX9vJ4rIctG0YAyDSskq4rEItVOP7NIbL5JJv6nwBQn86RrivgeDonvz5G3CrS2TGJZZWoS+WpS+VZXm7k8tkjNGQWSNcv0941RjKVJ5nKMzvaz+jtXbT1qzqebloklipiJopMXNtJdrqdVO80AGa6gJ6sIAyX/IWtyLKJ6FxWlS5ZVvfF0Yhf7sKNOZQzRVzLwYl7OHGPZF6nfzhFvs6haHksNbiUYlCKQfeCzuY5wVijesCX44KCKSgacGDZoaMsGYmr+raqaxR0DUcIDpdKxJCMa349RVBEw0TyglWk5AkWHJ2CKyh5GiVXo97y2NFaZrmgUbQFy1mdckVQrgg6Ojw6+mDe75MXVzwqBYldlPS9VEe602L+bvYPeXZ/0P4UYPgN8M99deIlYEVKuWYY8UPWvMli07F6srMuQ6cqeG7VI9mw0aW3z2NiWufeWCwstJAc6CjSlnC5tmgxWjQDX1x4vBYvkMDjGzfJnAg7RS2uy5uFAiUhOF6fIK+LwDeYc3llxmUqITjVJ3CqV0bC3gnBxhmDR+0ODzaWw3K4sPlmmtRijMldKxR6wpshCgbJbwcQZR396H1oygc+e66e1W92oyUqdL5xASMR7nNueICRc8/T0D3FptfOounqgkgJQ9+9yIOhnWzbfY29B88H2zi2wacn3mN6poNjr51kcOPDwJfNqp5CxTb5px+coL1lIfA9mWzn18ffpD6d45cfnCCVCHtRV29v5fNvX2aw7wl/9tbX6JoXlOPE6UPcGNrCy/uv88rBq8E25YrB3336FpOzrfz8jVNs9aEBsLSa5m9++y6uo/Ph+7+juSksx/hEN8c/e5e6+hWOvfc7YvGwHPdu7+LehRdo6x9l96unEMIvhwePzz7PwqMBuvfdonHXg2Abr6KTPbUHZ7mO9KE7iK6l8L5kY6qnIAXzL03hpO3Al5q32HwrTTHpMrRvFccIEwwHp3S2jxk8aZRcGAi/F1LyyrTLYN7jUsbgZiqsbzFP8lahQKPnccpIMKmFvnpcXjcKSAnfZJPk3PBRbI87HOgsslrWuDyawHHDetrf7TCwwWV2AoZvhd8LAZteTdI8GOfxV4tMXgjP+cfYHyJX/jVwDtgqhBgXQvxPQoh/JYT4V/5PPgEeAQ+A/xP4X/7QgzdvTSooTNsMfZEPoSCgf4ukt89jckLj/mOD6q3QNMm+3hJtKQWFsXwIjLimoBAXCgrzMgIFWQuFgh6e+mDO5ci8zVRCcLJLx9VEtRjsnRBsnhM8ane40xdQC80TbL6Zpn7JZHLXCitdxcBnFEMoFA6PIn4ACg2vX8dIhlBYfdjzFBTUQ4APhfF729ZAwXUMTn0eQmHTYAQKuTS/+fjnARQ6WsIY8hooJH8PFPQqFMQaKFSrZsU2a6GwMezBLvtQcKpQaA7LUYVCgw8F6ykoXD1/OICCpqlaID1RA4WuPXeDbTzbqIFCrDsEkMzGAygUD4+ugULvtUwABddcC4WJJpeLAzKoi1UobMxJBYWGsL5ZUvL2apFGz+OrRIJJPWy8GvAUFICvS0lynh74Oiybgy0KChcmkzheLRQ29jnMTGsM3xRUE6OF5kNhwGTk2yzTV39abwH+gBiDlPIv/h6/BP71H3tgzRBsfq9FQeGTZTzDCkrT1qcuxuSExoNhHazw4mzrUOO9GzMWY5VYzT5fritiSzhdSjJv1J7aMVtB4bNkkkKkp9DiSI7M20zGNb7q0nA1oYohYeOC+t1wq+Ren6tI4d+M/uEUEsmj7TnKESgANF/qQBouhcOjeJmwoiO1GihoiXDsWp7PUJ7PrIUCMDa0HYCBXTfZe/A8Iiw+l84eRQhvDRQAPj3xPpZV4qOnoGA75g9CYWyqg7Gpju+FwqWbKuYRQCFSjhPfHEYIbw0UAP72k7dJWCU++vAEViYsR7kcD6Dw4Qe/oxILyzEz2cvMZC89/Y/Y+uqZEApSMHJrN8AaKADMfbcHNG8NFAC809vAcigeHsWrL4Ot4lt62aD3WoZyymFob7YGCi1LBi1LMNHkcm3QQTpmUAd2zwNILjdr3EzX1rejuTIuKCgYBlp4q3lTFigi+MpJkpc6VSwkdckLDUVWKhoXfSjo/sHaMi5tGZie07g/pKPjUi1I724FnZELRaZv1tbFH2viWa3H0NXVJf/qr/6KufslPFuCoYGu074pvMBTkypeIDVBY6NHKq7K6kkYXzWpgnagLiT/iqcx7+r4MTY26aFvXNfJaxr4lWxr2Ql8D1Iarr8/TffYHOmJPWqWQVe6Y1lg2WrnriZZ6ChjaKon0TSeCrZxG4q4GXWTLM1BPmoLfGbXfACFmHDIPugLfM2DI8HwASmYG94Y+Lq33CMulO/R/a1IqQpsxspsigwf7g6FAc3W1lm6WsKTuX53a/B588AoycjwIerbvWU4gJPnCW7e2xL49m67R7WrEN0mES+xZUMIhaivq22W1uYlKtJdU8YNA4+Ix0tU/Kr48F7Et3mIik8gKTUmhzeH57YlPOe5+4PBZxEv10Ch/LAr+Ow0F/DS6pxtzyD1pD7wrbQXKUcajbbJePD5SauLBBxPQ5cwsBj+7l69hvRb9m25sFeZ0wQTuqrPwoUtXlgXZzydrNQQHggPNlqhb6Jg4Np+r9WV9DaF9XRyRgdXojkesTg0hdWKmXtlcDyk49CxNw3Ar371q8tSyoP8kfZMwfAv/sd/ietU+0OCWCLs3lfKBJVPaGBGgFy2BQiQAuJ6bflL/g2SAhKi1leMNHGJyHnbQv1V3Ynw3lKqjjMF6C6Yka5dxVdDNCRGJewOAnhWeDO1cm1rIuJh8yFLYa9HGA66EW7nlMKKGYsryGhC4tgGjhMZQiUKQZe+WEzWHCuRKKD53nwxUeNLJcLWJeqzYmUMPYwpFEqhL5koRoYPBrYTdpF/aH9Rn4f83jKCav9KEV8sVkLTPTwpkFJgl8PrYUSGHK5tIt3w+v/Q9YXff1+cmIvnn12sEqmLhqR624UHVmTMX/QPKyVYHkRrwQ/VN4Ci9B98CXHtqTrsCqpV14rEOSq2Oo5A/ZmRU6sUq8NOiRnXEP5w+MeC4R9UroyadCUX/vcxRFJVoL7DDXTtVhLL7BPJ8B1dyZWaZMdul+aMOvE7kxZjSyauJTASHofaCtT5Xb+vVlPM6+rWNFoOr+oFYv69+fexNJ7aPRtkhVdyZQSQ1QV/11uVKx2en/fYsayO9ahZcqVP7Tup2Tw/bNK6qnb4eGuOuS4VH2h0HQYuNhMrqss5c2ScZLOSK/WFBMlzfeCocjV/dCq4BqWHHeQvqVbVbMjS+8EZmo0cUsLo+f3M3d8EQO+2u2x76QIADa7Dqc/fY25atYIvHj3Jhk3DNGgq0Pibj39OLqdai3/65/+BTGaZBs3iyWQHvz7+RvAg/69/+e+CclRjCgDtLfP8D//kd+oeSTj+zaGgt3Bw9y2OvXwJCAONEzNKJvzZG1+zfXAECAON2bzqQf3LX/6aTL0a994ea+H4Z+/iuupa/dW/+D+Ccly4qWIKAC1tU7z54W8AmHcS3P72EFMP1fXYsOcGLfvuAeBUDO5/cZT8fLMq/5ErOF3qWO5qgpWv9iJLvlz5/jWyMfU06TMpEud7Eb6MfOdtFS/P2TE6RuP0PVJlX2x0OLtFtRRCwu4HMfr8DtiNVsHVRnUeRknjnZkKLX635/N0nImYgVYRNLgub0fkyl+LOhy/19nt2hyyimhC9YR/M1uPXlFy5WCmzNZmBbm5FY1bd1TZjYrL9q02LR2qHE+u20xeVXA1qLD9gwZSrbVA/GPtmSVRRQHa92KKrt0W08MO5YIMxnBCk+zc6dCc8XgwYdZsb+kKCnFdci9XexGaNAWFCoIH1G630bZ5JVdmytSZjGmUq1CXMoDCUJNqCapF1D14ftikZVXwqL9cs79YSWPgYjO6rZEdXK7x6QsJEuf6IF5B9M+p5sa3KhQSnXPEWxfRTCe4LlUodOwcwoiVg56Ta6tA4/xMB7sPXKg5VhUKtm2yd8+1Gl8VCvV1eXZseohphN3WaKCxq32WWKQcVSi8vP86pmEHPaqo+vDKwSs1x1qKBBqf31ObXjMy3hnEFAY3PsCywlb/5i0FhZ7+RzS1zAY9J88TARQ27rsaqBIQQqGwmCGze7jmWFUoIAVi03TtffGhYNfZFDpzuJFeRBUKC21lckk37ClI2PfQoG9JcLPTq9lfzJW8M1MhU5Fcrattaxtcl7eLqrc0pNfW0y6hoLDsakxWjKC3CyEUJpYNciURDFWEkGzb4dDSASP3Rc3+DEuw/cNGEhmDJ6fn+Sn2zLMr+15M0bU/xfRQmZHL4Q2qQqGpWTL00GByIRLxNTxe7FZQ+G4uwaIdduCaNIejcQWFk06KgghPcaNtc7hUYsrU+TIdx4lA4YVFhx3LHncaNS53iOBh1D049EjQsiq4ttFhui18qGIljW1X69FtjScHFqk0hhW9CgUZd9BfvQeJcLsqFMyORdqPXkFEuu1RKPQcuBls49oGV754g/mZDl46epK+SEwhF4HCB+99TEtzWCkmJzsDKPzyw+OkkmF3//dJklEo/H5JMowpRKHw0YcnaGsKA40j4538pxNvqEDj+78jEQ/LcfPWLs5+p6Bw6PUvEVoY27hw5tUACoP7bgTbRKEwePQcyZ6Z8FpFoFD/+nVEQ3isKhS8dJn5F6eQZviQNz9OBVB4uD2HfAoK3Ys6N7s87rUHmxBzJW9POGQqkpNtJuNWWBcbHI+3i2o+zedmktVIXewSNof0Isuexre5FLYMH/LN9QoK46sGtyYsJCEUdmy2aW2VPL4rmBwJy2FYgu3vpEg0Ggz9lzmWH4WTpn6MPVMw9B1pVFC4XWDku/ChEjps3y9papbcv6czNRuBgunx/ECRuKGgsFQJfRnD5Wi8QFkqKBQjp7fR86GgKyi4IpQkX1h02Jl1udOocbFFC4INhg+Ftixc2+gw0RJWolhZQcGwBU8OLFJsDB98azEeQKFweBTxA1BIv3KrRpJcuLSjBgrVFtp1FBSWZ9t46ehJ+iPqQz6X5uSnIRRaWyJQmOri08/ei0DhD5Ek10KhWo5K5Q+TJD/68ARtzWHAc9SHQqZhVUEhUdtTOPvdYTYMKChoAZw0Lpx5lZEHW78HCrEaKGT6JgOfvZqqgYLRED4gcqYhgELh8CgyVguF9uH6AArVqiMIoXC3x/leKDRWUFBIhlBodD3eXVVQ+CyZZFULfT04CgpS45tSLRS2pMpsa1BQuDEbhwAKsGOzTVuzx8MHOpOj4TYBFOo17h1fZuVJRAn7kfbMYgyaIeh+vkFB4XQO4v44X4fWHnXS9+/pTE/pYIXbDbbaOC5cnEywJGuLvy9ZIucJvi6lKJq1zDvklJjUdb5KJKjGjgTQ7Eiasy630zqXWsIIpOlC/5JAIrnYJ5ltqe0+do8kcXSPe3uziAgUABpvt+DV+ZUvEfaCkFoNFEQ1cCqhvJChvJBZAwXHNlUkXnjsOnKmBgoAt648TyxW4sP3a6EAcObsERobl/jlh7WSpO2Y3wsFzxNMzLQzPt2xBgq2Y3J9aOsPSpKnLz4XSJJRKAB8duYQrU2LfPTBCezI8KFcjgdQeOPYl+SoTl7SmJ1VA+hd+y/SufdOeAmlxtjQNoTmrYECwOL1rQirsgYKAN7lDXgNRQqHRyHmgX/b9LJB+3A9Kx1FHm4thFCQ0Lyk6tjdHoeHXa6aEuvbtkVwBXzVqTMeqw0+P1+oUPDl8VVNq2mBX5QlFqTGKTeFi6iRK3fUlRnLG9wMoCDRhKS1UV2b4RGDqXENnbBedW0z8BzJvS8LrIzX1sUfa89crszP2WosLzQMSxBPh5cwmw2f4HRdbTlXSlogSTZGyF+SgqInAl9TZEy6rGlK/fVHCs1u6FuICaqhYMuDiALKUkIifF9joRY4+ToHzfclsmE8w7NsZFzdPF14sBxKmXp9Xo1RAB1JZSmUzJJN4UNllyzsQhilTzcvYPgPz9JCbV5MS/Nc8Hk+4kslc9RFoDAzHyautWSW0IOZlRqzC02Br615ITjnXCFJPlKO9giAovsTwqMtMnkp6kunciQTJVy/vkXL2JRZQNM8dW88jeWl5sCXaZ7D8R+rUj6JHVVIIteqsJgJL4bmoTeEk8rcpXTw2UtWkKY6Z1dqxFbDVqdUZ+NWW2gJyXzY8Cwnw/kcdeVadWrBUt8DQfARFHdWNb++SGiWYX3LSUEFocJOEjJG6FupaPi3GR1JXTzcZzYnQILwJHUN1Fhu3lVTQj2PuvYgV+IflyoBsPSooLoIgIhBXUv4YC3OEjzcsXjtdrNZNU9BSsjEalvyRV+2khK6tZCqc0KnVL2XGvTaoSY5llDzJYSmhg/N5fBGTNarz7omiVdqgz1LfsTYEB7J5adksUi8gZmwYhqtywizOk8BKlPhQ5DsmsX0y+w5Rk1lb+lRCawx4ZH3k5Oq1tU7GtzIqenajPfm5gVMf2z78EmY0tLbOVUTaHw0Fvo29o3VzGiMQmGwL0ykXV4NzwtgY2+YIjM6UVuOai/Clh5PxsLkpa6uCQzd8X2CqfFwTkdXr+qVVKSGY8dqoNDQE/YUyk+Vw+yIwHUqU+Pz0mHwOBa5L7mmMlKTOFJDSGhcDO/nTGNYV3Rb1EBhLOXL456g0a5tvKZNPXjAez23xrfiz0EREroiEvVMWUf6cxs0oDUV1u/5RXUfhSdr5HuApTG/JXM9kk21vZcfY88MDJ4jGfovc4hkAqHD1vfCGzg7Khm+q+TKWEyyZ3944aJyZTrt8lJr2F2MypV9VoUu4QRd4RNmUsmVUvKcUwYfDAuG4It2VQlM3eHYpJrIIoCHzZKrvlzZ6Dm8PBRWlqhc2ZqT9F0JW9uoXGmONGJEKmDDseugikH+8qbge6t5iY7XLtNs5HBtneGTr6haIwW92++y7UWlQlh5g5OfhtmJUblycqqTyalwMk9Urrx6e2sABk1z+YufnQjKceL0oWCbns5p/pt3vwTCQKMQHlJqPL/nFq+/pOTKaqCxalG5cnSiswYMUbnyzI3NARhMs8LP3lfSqOcJPv/m1WCb9q4xjr51HIDpUporn72F0Fykp9fIlaXVOoZOvBZuF5ErK1MZ7OlMIC9F5UpzuDm4L67p8uSg6unkyjEG74bgnc84XNys6orpwAt3Y3hCoklRI1em84L3psP5E1G5ssdx6CoWgyHDr0Udjp8bsVOW6fKHBUVXcG45hV6RGGXJvo6wcZld0rl9TzWclueyd3fYpY3Klcmkw/YPG/mp9sxVCaHD1ncaaOwxeXjBVnKlb7GYZM8+m1hMcuNhbYvcYCkoVFzBtdXaLkW/UeEFvcSM1LlDZDspOVgus7NkcztuMmZpEUlScmzSpbMoOdetMuaqlqjAy0MxYg7c3FY75bRu2aDvShOO5bG8s3aMb440Er/WhehYRmyeDuTKKhTKD7tp2P6IRMd8RJJUUMjOtrLxlfNKrvStmE1x8tOf41RMDr3+ec2xJqc6+fTEe6Trshx66dsaXzTQeGDnne9PiDpwjZ7O6aCn8LT6EJU4o+rDz46dqjnW6IRSQTINq7z+Uq2keunm9iCmsGPb7SDQ6HmCU6dVoHHXgYs0t4XyYqUS48pnb5FdbGLPa6dq5MoqFKQUtB2qlWgrUxmyZ3ah1+fRdo/V+MzhZuK32yl05cj3rgYzYfFg8G4dzbMWYxvzZFNhK2868OKQSX0Jzm6o7Rk0lCXvTVeQAr5pqK2nPY7Dq8UiS0Ljqm7V+HZoZXbFyoyWTUbLZpiDgYJCZ53D0FSMbCl8TE1DsmevQzwFdy7X9mCTGY3tP8vguZLh3/7BeYzfa88UDAEU+iwefltg7lF4I2JWFQpw426M5XxEBkq4vNCloHB2Lkkxmn1mVHg+pqBwxk3iRGafHSyX2WErKFxMxmqg8MasTWdRcqZd53FjZMZaBV4dFsQcOL/VJpsOy1i3bLD1Rj2O5TF6cAE3HvZsqlBw2rNoLz8IYgpRKMS3PaHJb/kAPKcWCs0bwgpdzKa4dPxdnIrJa+9+TCYiSc5GoKCi/iG8bt/Z8YPqQxQKrzx37QehEA00rpEkIzGFKBQ++vAEycjsxEs3t3Py3ItBoPFpKNwfVlDYtS+cF1GpxPj6+PsBFNoiw5goFLa9fQqzIRduF4FC/Ws3IBa5Lz4U7O4VlvbOBkDGg+5bjQEUpvrDslehkC4Kzm2QTIchIRrKkncmHKSATztirBhh3empKCgsahpfminsSF3coZXZrZcZsU0uF8KGTSA50KygcGfOYjQypDENyb4dFRIJyd0rguVIKkgyo7H9nRSeK7nztzMUF39aEPKZDSWEgK0/b1NQ+HqVuREZKBNmHHa9IDFjcOuGwUpZQ/djdw0Jl83tZQWF+SQlV6POH8j1xSpsjNnMejpnvGQQSAJ4zi2z3bW5YyooBJKkhDdmbbpKHmfadR7Vaxiohz9pKyhYDpzfZrNcJ2nyaVK3YtD3IEUl5jF2cAEn7kFe7TM1liY+0oDTnqX4wnhk2raogUJyz+NgqCMdnemvn6M017QWCrk6BQXb5Ni7v6OpZZ7sqqqdc9OdXHq0iXofCsnIPIXbd3dy+86u358lWYVCVZK0fxgK3ydJLiypCNjoRCd3hgcjUAh7OpdvbufK7R1sGRjh6LEvwx5LBAoHn7vIpr0hFGwfCsuLLWugkF+pZ/zE5gAKicZVluZUBSlMtZB91BNAQYtMXvLudxJ/oKBQem4CXP+B9ATdtxppmE6sgYLhhlC4tNlhOhXOfGsoS95ZdJAoKKyaGi0lP7Gp4rC57LCoaXyRTAa5DwC7ZIWteoURz+RiJY5eDXgCBxuKdMUVFEZWYkESVRQKt28aZBc8hN/TSTZqdL6TwnPhzm+WKS07pJprexN/rD07MOiCzIaEgsJQKYCClRRYSXAduHnTYHVVgCUR/sXrzjgUKoLzk0lKeiTdERiM28y4Ot+WkrgxAInwo+Db3Qp3TJNLlqW2kZK4B42upNGVnG4xeZRW3yMlCQcSqwJbk5zeJCmk/BmZ/uFap+OUEi5D+1exLM/3qTLWjTTgtOUovjAOmlSzPD2V3KGgMEZyz2NAHc4pWtgraUCy8ch5mgbGgpmhTsVifqwXI1bmubc/I9M8r3y+/9H97dQ3LgU9hajIdPvOLvp6R/nFW6fQNA8pwXU1HNcIU6efuxaUI5tLspytDyTJLRtGg/3ZjsnwSD9xq8RHH3xGa9OSf6nUOd8Y2kpLZomPPjhBwiorn3/PrtzeweaBUX72xjdk8cvh6VRsS0HhwEUO7LvCij9KyGfTlIophHA5fOwL4j3TQTmk1JgdHcCIl9j61im8MlWaAAAgAElEQVTiDav+9VDHyj7oQ2/MUv/aDUTMqfHJKBT8qiNcgW7rNEwnmNm8ylS3HVzbREnDcAWekFza7DDX4EFkMl3/qpohe6LHYBUBUgZN0bayw5yu8WUiiQ1okRuzFQWFC27c/71EF5KELunWHW4vWYyumFQrXMry0OLgenBzyGR1SakV1WO19OuU8x53j+cpr/rTt38aF569XLlu67Zu/9/ZP0q5cuzscpA2Gas3ad8aBmeeDAs8Q4VA0o0ySKICeDAbw9NBGtCTskn5GWhSwh1b7UPqkl16GCW+oceCNG1dk+wuRfIF/Miy0DySjmTLagjL2x3quIbu0ZTVaF0NwzLjAyoSHNNdMuNJzLI6gGu6OIP+AFAKrHuhZp/YORJ8lq5OaSiUCTO7h0n4ifuVXJL5hxsC38Z9qmVPCofZqU5mp7sD3679l4IlK+7c2UGxpOTF+vQKmzcPExc6UgrOXtkXbHPowLVgnkLFNrl4Y1fgO/xcOAV6aaWeOw8Gv9c3OtHF+HT79/ou39pBqazuRVvzApsH1DJvRc/jytXngt89d+BS8DlXjnHv9p6a8wIoSIPCSj3Tj8MU9K69t4PPKxMdQRIV1F7j4lAv1Xx60bpKqdkfJngC6354X2YHfSXD1TEcQcd4KI3e6w6HI8m8Tu9y2Bxfa1L1QXoavQW3Zh7D1UQMP0uePZVKENAbw2DFL5PmSnbEwnp6N2ehuRLhQEyXDEQmzz0e8+upI6lLuEESFcDYVf+8HIemgdhPTqJ6pnLl+HcriGQCM6mx4xcJXFuim4LZUcnYQw03rpNOe/T0ujguGHqtXNmZsUlG0q6/zlblSslevTbZ6YZu4VmgS8nr5WIgSc4bgms+GOpweHfCoaKpiXEPmyV3fdWts+QxOKXjahLdEzVyZc+MHkABYP6lKSVXSrBuRO6ekCR3qTG7dNSiLVVJ0mpZIrP7Ac1GjnIuydCJ19BjFdxKjN7tdxncp2ROZybD3Zt70TQXz9Nr5MrbESgAvPv2cTKZZeqFxfFvQknSNGxeOahA87Qk2ds5zeHn1LGWVtL8ze/eJWGVKJbjPL/nVuAbGe/k/LXdaMLDk1qNXHnp5vYACgC/eOtrMvVZPE/wm1MvBd9bVomDBy775Yjxm0/eD86rvWuMXfuV78lSG5eOv4MZL2KXEkqu3KuCtisT7Uzd3BZcx6hcWbwbQgFAe/4RlVgMPIhfCcHqWg7zgyp4WSxYbLtWH0iS8xmH4W71dNcVBS/N6JQMSdxRcuX1RrX/7hXYsxzWxahcubtcronyXxBxHE9DIDmkhTGhgiu4l7fQK5K47fFidxHXA11TcuXIuKqn9YZD916wKyr1+sl1m8nrqi42dULiQG3i4I+xZy5XmkmNHT9vJJbUuHuqUiNXptMeu/c62I7gyv1aSbI7bbOvqcR8WefCcjT3X7I3VmaLXuG+G+NmRK7UpeT1YpFO2+VMncUTKzz9lCN5d8LBcuFkf61c2ZyDF++ZlGKSq7trp9m2Tlp03Wkk11xicV+YyFOFQuxxE2LLFGLrJNXBaxUKznwDbS9fV3Klb1UouLbJ1rdO1ciVi1PtfPP5e6Tqchx777c15bh9Zwdnzh6hv2+E1189GRbjqdyHg7vDjMen1YfezlAmrEKhGmiMypUjkdyHjz48UVOOqvqwZWCEd4+eCb73PMGnpw4HMYVdO8IEsXIlxiefqkDjodc/r5ErV1cauHT8HaQUHHznsxq5cmWineGvDpNoXKXzWK00WrzbS+HGRmK9s2j7R0KHDwVzvIGVbQvk+1YDl2YLtl2rJ5HXGd6drZEr64qCl+8qSfHU5trhd2/O4/VZm8WY4ERTrSS5u1xmf6XCI83kolGrPrysF+kxHG4ULEbL4cMc0xQUUqbH1SfxGrkylfTYs8/B8+DWhdpAQlO/waY368lNl7nzN+P8FHumYDBTegiFz/Pk5sMLXtcgFRRsuHo7RikS1e1qsNnTpqBwcT6BG2zmQ8FUULjqWUg/CqODgoKroPDQiiww4kjena5gufB5t85CMjxWcw5eeSgoxSTnttlUYmEZWyctNtyrI9dcYmzfEtLvvYgIFMqb59F2jweyWBQKdS/epW4g1JvtXKIGCqnmMI17caqdq1++EUDBikiSw3dDKLz1xudhIhKCb04f/d6EqN8rST4FhWjuQw0UPvh+SXLLwAg/e/NUjfrw6anD3B7exMEDF3nuQKg+VKEwv6Cg0NMflmN1pYGTn/wsgEJdJrweUShsfesUWiwEVxQKdS/dDecpSBFAobxjhtzgSrCNZgv6LzUHUFhpDvcXQEEoKGQjz35vzuPVKZfFmOCz9hjRybF7ChX2Vyo8NAzOGfFw3VLgZb1Ir+ZwrWzxINK7igmPl1oVFC5PJViITMtOJT327agEUChG2qimfoNNrybJz9kM/edZnHLtjOA/1p6dKqEJdv637QoKn6yQW9Yg7nfpM7CzS2LbcOOaSRlBdS3NrkabhoTHQlHn4mICN5KZtidZptlwuW/HuIoFEbnyNbtAh3T5Nh7noRW52J6CQtyVfN6jMx8P5cqWPPQtCUomfLfNphyDVFWVmLKoWzVZbqowtW8JGZmF2nC7hdhSnPLmeSo7ZkkF6d21ULD6w/wGJ59g6ssXkLaxBgpL0+1MDG8ikcpz7L3fEk8UsW11QR7c3cnCXHsABT2yVuQ3p48yM/v9CVG/d57CD0BhdKKLq7e3hVBIlCn6q0xdvrWDyZm2CBRCgH566jATM+0cfu4qu/bXzlOoQuGtNz4n0xuWI7vS6ENBWwOF+Ylucrd2BlAwIsuiLd/ZQHkhE0AhkumMe3Ej5nya8o4ZKlsWgjUftYpO/6VmrJyxBgqposbLd3WkgHPbbHKGEagW3VnJzpLLkiX4rC1GJaKS7S1WaHM8HhoGZ+NxRKRhOyyLtGkuV12LB44VzIiMaZLDmQJ1uoLCfNEI5Mq6hMe+HS6ep54Ju+AGcmVTj05yd5L8nMvQxyu4lepA+cfbMwQDJJpMRs5mkZ4k1aJDTGBFWuv799SUaD3mYfnzGBqTHrYLD5ZipP1c+m5/YlGz4TLv6ow5Bk2+b5dUXfFO6TJkmqxoGi3+dOg+n6oJT/JdkwFIWkoeuuPLlf6CDRe7PBIVQaICjb5cVbdq4hgeU/1FrJx6SJMTqqJZS3GcljxOZxZtOY7UQQ6pqcrOXCPxLeNodSXshTQlzaQ4HSYb9b94GSkFuXk1RdypWOQqqkXZfPAy+Vwd+VwdSwtqm4W5duKJAnv3XGdhQQXghh+odRFnZjvo6R5jsH+M6Tn1+2qQcWKmnRf23qS+Ls/UrPKNTYXxkHeOfIvr6oHPdswgyeroC1dYyaZZyaYZn1aLDk7OtJFO5Tm45w6zfiDwxr3NwbE29o2xsXeC2VkV8Lt1Ry3oOjvXzv69V0gmCizMKd/CbFiOF175GtcxWPHLL6VG1j/Pnv03KWXrIAuFSbVteSGDlioS3zKB4ydPedX1NufT2J2rOK15tKU4pmMFaz4msiZzG7M4piS1Wp3mHNL+6kYb04VMuG4O1Tjm1WaNekeCI+n161Sb47GiCe7FYjR5Hpon2eKqIGMbLqOewbw0yGguug79PtwaTI+h5Ri2J2iwXHRNko6HsL89bGIaEqtB4s/+p65Zw/MkY9dKxDM6JGI09Py0OMO6XLlu6/Zfsf2jlCvv/ucZhKVaw7quOD37wuDMnUsC189xb+vyaI+sh3B5NI5nCjwTdjaWgjUfR8smT/w1GjQDDhvhOPwrI4HnQzSheRzKh0G9z9uUQxgebUXJnqXwWGc2qs8xw6V3TgteUedpkuFdKvqd0B067tYT89+IletfQetU41fhChIXQ0kyfSQMunn5OPkr4arHHa9eIq2rMmdnWpm+vS3w7XvzCwDqRYUHQzuZ9BORrHiBF498TUpTk42+OXOUQkF1r/bsvk531wRJYVKxTX775WvB/v783TDXYnk1zZdnX/pe3+hEV7Bs/NO+y7d2MDKuovuN6VXeOKzedyGl4Pipw8Eisi8fuEZXmxo2LZcFX371ZrCP9975JPg8vdzI1fOhenL0LeVblTEWJroZu7s98G0+djrc7vZWsjOqVxBrXMXa7Q9JpCB3fhvS9uvErjFyfvq+sDUSl3uCfTzZr6Z2F12DRF6n72GYJn9hSzi0aF40GJwPe7VfdPnZvI7G3hWHNj8zd8bQuJGIoTkCTUqOlErBw3ZJxCn4Q4u4K3khskbFuaUEmgOaDemYy7aWUMq8flfVU82WtDU5tIfFZ+hzP83ctuk5kKCuozYI+sfaMws+eo5k+XGJ5ScVnJJHxw6LUtZDSsnsqGRpXrC0qGGakrZmj2xBXcg7kxbzOYO5gk5r3KHOlGT910Y9KseYdk3mXINBraJm8/kdvwnNYMIwWNI0dhUrVAQUNSVXjid1xpM6FQ22L3us+kLGw2bJdANMN4BlQ+eSTi6phiGjm/OsNNusNNnUzVnESgZOSt3EfF8WtyOH25LHfNQESEiVQHjEuhaJdS2iN+QpDvWixSpoVgWrZYlk9xyNPdNohsPsvU3E/fc99m6/S2vPBK09E+RzaSbH+qlvVBV53wvf0dU7Rm/PGCOjAxQKKRoa1Hh825Yh+nrH6OmY4cqt7Qjh0ZDOYho2g30TDPZN0NS4yoXru0lYJeJWmd7O6cCnax7X7myl1V+i7fk9twLf0ko9I+PdNDeqYx154QqDfRNs6Jnk/uMBCqUEGb/8u7Y8ZLBvgp6OWW7e2o2mudTVZbGsEn29Y/T1jlFfv8rdG3ux4gVMs0x71xhdvepPIJm4t4W0//aqDXtu0NgzTWPPNMXlerIzbZj1Sm7M7H5ArGsRs2OR8pNWBYU69eCJvgV1X5oKxB40qzTrhI1rOeRay+Ray5TjHp1PElRiHo4mmc84zDZ6zDaq2a0bFmAxqR7+G62CiZTGREqjuSJpK0uW/eXnbyRiTMQMJnWdDY6DAcHSbqMYTEmTBamzxajgSih6goIrmKmYzJYMSo5gQ8amaAtcT8mVi8vqT9egtQtyfuz0yXWb5QmH5QmHujaTug6LwnytXP/H2jOXK+vaDLZ90IhT8rjzVYVKJHmxrd1l6zaXpRWNG4+iBJRsbymzMW3zKGtyKxIm1pEcjhdoFy4X3DiPRShXJj2PtwsF4lLyWTrBXGSVp7aSx1sTLgUDvhiolSsHFmDvY5PZBpdb2yMFlNB/P0XTeIr5gRwrW8OEIhxB4lwf+kIS7cVHiN7Q5+YtVk/uQzo6nccuYmVCyWx1uoXhk0eIpfJse7tWrhwb2srlc0fo6h3h8LGw5ZYSvjlzlKF72zmw/zIHI5OGnl6ObcvvWaOxtekH1Ien5Moa9eGNMLvS8wTHvznMrfubeOXgFQ7tvx74yhWT//jx20GgcaBvJPAtrzTw24+V+nDsvd9RnwnLMTXey/WTx0g1LvPcU3Ll1K0tjF/ZS9PAE9oOhceSHuTOb6PypJ3knkdoWyOZhhWN5Lf9aFmLheemKbeG9zOWM9h+tR4pYGj/CsVEeKy2JY2DDwyWE3B6sHb4vWfR5cCyw4OUxpnGyOsA/J7CgONwSbdqFoON+W+jSmse53JJZu2wwqVNlxe6i3geXBpJUIgsZd/a5LJth0NuZW12Zc8+i56DKWZuZnn4yQw/xZ4pGOo6YiEUjuepROSX1i7J1m0uy0uCm/dM3MhyvVs7KmxoVFC4vRyBglBQaNMUFEZkBArIGijMm2Fgqa3k8fZMhYKh5r0XzfCCDyzAwScasw0ulzY71ZdWAwoK7ZNx5gdyzG7OBlEpLQKF0sEJtB+AQv2rN7CaQigUZ5pqoGAmaqEw9N1LARSqkiRScPHb74eCbZt8cvz9PzBL8oehEE2I+kFJUj4FhQPhGo1VKMwsNCkoRCTJAAqegkLDU1A4/eXbARRMK+xWR6Gw8ZULwepb0h8+VKGQ2B5JubaNAArFF8cpt9VCYeBSUwCFUnItFFaSktODMpouwZ5Fl/0LnoJCi1kjSb6aU1C4aFkMGWE9tZC8bhSow+NMKcmsE3mnpeHycquCwvnJ5Boo7Nhsk80K7lwSOJFVA3v2WfTsizN7t8ijzxf5qaHDZ7rm4/Y/b1dQ+M0yFdcEP8TQ2getSJaXBLdvGXhmuC7etvYKmgaPl01uZ2slyZfrChjAxUqcEa12SuhblTwWks+TSeYjPYUWRyoo6IITPTpFQwQXZcMCDC5oTNVLrlah4F/w/vspNCmY7CuyHIECQPPFDoSjUTo4gdMTPvhIrQYKRlOYKlyezzD99XNYdWuhMD60FSk1WnrHOHysVpK8ePYInmsEUIgmz3xy4n0qldgaKNiO+YNQGJvqYGq25QeyJHfgSe17Jcnjpw7juMYaKAD87cdvU7ZNfvHm17T1heUol+MBFD784HfoDWE5ZiZ7mZvppKFxib1vf1EDhZFbO5GeHkBBRMoxd24P0tXXQgFwv9mKZusUXxzHbc/VvKJu4FITkrVQaFkyaFqWrCQl57fa2DJ8Rd2uOYmG5GFacKbJ9OfMKOfRbAkTuGhZ3I3Fal5R94YsYCI54yaZ84yaNR8PZwohFGyt5hV1LQ0u2Zzg1g0D3FCu7NlloOkms/crPDr1099bCc84+GhYGjO3i2QGLDAMMPUauXJpSaO9w8MzJEl/UR1NA8+Dgq3R7y/MuCejKq8pYMHVMYBN/p3Y48uVaSQPDIMW16WpVCtXmhJGUhp9Of/NUoaSK6tP+2xa0junYNJS9BetlQJXl1Qsl8yYmobcPKRSkDVHx2nOIyo65qMMnp4M5EqvEMfaMIWzUI+zUA9aJZArpWvQ1D/O0mgYVXIqYUvT1DHFo/sqIDkzqX7juQYxq0giUeTOXfVqtzNnjwDqwevqmqBQjHP1tnqxTVWuzOZT7N1+j4npNiZ8ybEqVzquwZYNo9x7OBAcO/rGqZ7OGW7cVS+hGR7pC7ZJJQokrHJwrOpLbIrlOAM9E+TySebuqDJW5cpCIcWO7beZmuqkOKnmn1flSs816Ol/zPTjMGdESi14MOtaF5i7r/Inqnkl0tXRkiWE4VIa9q/5FX/7sonbnkXLm2iPMqRcM5ArjYrOQl+e+iWTep9PVblSk4KZjEv3gobthm1AtXmZjwu2ZlWd2u5nN5rAiibwgK2VCsIVvOCoWEcCybg0SAuPeqOCJkK50tIkD/MmLQkHEqA5BHKlpsH8kk5bu4dmy2Buj+bHNfKLLu07E8iKTsuW2rd9/bG2Lleu27r9V2z/KOXKi/9mDJFQ3bnWnXX0P6/krXJBcv07DdefobhxqxvIlU8WTB7OqSQqLHi+pUiDvyDs+VyCGaEoH49JXjfyVMMFfxerw/NlzRbhciwXSkR/HbyizmXzqseBBbW/VUsG8+It02b3iBHIlVO9Rab61Bg1LRz6rjZh+dNXFw5OY7X6cmXBJHWmP0jmyfzibHBce7aR3LnwBa79/+RLMrqSnWbvDTJ5Q8mE6eYFDvhyZaMoc/Hbo0yODQCwY+8Vtuy4Sb0GFTvGJ8ffZ3VV9Vzef1e9fCatWSz705xdP8X0X//3fxMcd3Sik9+dDNdbjPou39zBd9dUxmN3+wx/9vZXgBrLf3rqMI/HVM/llYNX2Lv9vrp/FZO//eRtVrJqgtEvPzxOsz9zcWwp4QcaVXv7z//Z/x0c696TXs6fPhb8/2d/oXxLXpyRW7sYva2uR3PXBL2HLwfleHzmBVb9LM+mfUPIfhXTkRWD1a/34BX9IcPrd1iJ+72AVYvktwPhsV9Vwbq8Y5KZj7HhXrju42f7w+HUhvEYm+dUpRpLw9kW/xGydV6dq9Dhy5XfJWOMWCqJypKy5hV1n4gUFX/udMbxeDURBtc+ma1DtyV6BTpSDrva1LE9CWcv+a/aq3hs6LXp8NfNnR91GTmn6o1mV9j8Rpp01z9iudIpejglSWOfRd/BOMvTLnZZsjIHdkVg29Dbr6AwvahuaK6sUXE1HE+wt6lEvekx7s8fKHgaZTQ0AYeMAhKY9NlXQlDSNNKex5FciRVNMG+ov5Ku/nrzkgMLHpN1UNFgrg7KJpQN2DKhoDDdqrp8paSLE5N4uqTrdgOxvE6hU8UMnISDtFxwNBIXekCTiPZlEB5a3EaL27irSXIXtmLW55T23rKEHq9gJsosjfYweWMnjT2T6IZNY9sssUQJM17i5pXnmRwboG+jeiVbumGZeKKErrt89fXrZLNpNm5Q756oS+VIJEpUKia/+fI1YqZNf/ckpmGTSpRIJUrMLWQ4fuowrU2LtGSW6O2cDnx3H2zku2t72DIwgq65dLXPkUqUSFhlTp1/jsdjPWwbfARApmGVVKKEobt8fPIo2XySLRtGVBnr8qQSJUrlGF+cfBPLKtPVNYFllUgk1N/cfCsXzx4l0zxHumGJ9q4x4okS8USJyQeDjN7eSfuAWtymvmUBM1HGsCqMXdrL6nQ7qX61arSZLqDFbRCS7Hfb8coxRJc/NkhUkJaLKOvEL/XgWg7lpiKu5eBaHq7lUbdq0H8/RS7tUIx7zGccKiZUTOib1dk8JxjNqAd8KS4oGYKyDi8u2nSUJY988GR1jZKm1hQ9UiphInmiqbpYRFBGI47kpXiRoieYt3UKrqAiNSqeRlPcZUdrmaWCRrEimF/WsR2B7UBXt0tHH8z5C2UXltVz5FYkA68oKMzdjsS2foQ9c7myZUucwdfTrEw53D9tE66yLdm4yaWnx2NsSmd4PAwmakJysLNIi+VybTHOWDEc/yaEx2vxPDEkp9wk8yIMIbc6Dm8WixQ0wfGGBIXIK883Zx0OzbqMJwWnegVu9cpI2D8uGJjVedDp8GggbD00F7Zcrye5FGNi9zLFrjCYKPImyTP9CEdHP3oPMmGrYM82sPrNbvRUic43zqNH3s48OzTI6IUDNPZMMvjq2eB1bVLCnbMv8+j+dnbsvczu71EfZufaePPYF2zwHyCAlZX6p3If1r42rhpoTNSoDzs4ee6FINAYXaOxmhB1+LmrHD6wVpKcWWjiF29+zeb+J4FvYVmVw/M0fvbBb2lqDMvxZKyXz754m4bGJV5792NiVliOuzf2Mnz5IO0Dj9l19HQgV0pP8OjMCyyO9NFz4AaNOx4F23hlg9VTe3BXUqQP30Z0hnkW2mqMxLcDgGT+pSmcyAtE6mYtNt1KU6hzubd3FSeS0r9pQmfbhMFoRnKpP/xeSMnRaZeBgsf5jMHtVOStaZ7krWKRes/jazPJtBb6GnB53SjgSvgmmyIfkbs6Ezb7OkoslzQujyZwguXqJRt6HfoHPGbG4cGtsP4KDTa/lqRpg8WjLxeYulT7HtU/1p4pGFq2pxQUJmzuf1kIoSBgwzZJT4/H+LjGgxEjXLhVk+zvK9GcUFAYL0SgoCkoWEJBYTHypqpW6SooCAWFohae+uaswysLDuNJwVedOp4WrsG3f1wwOC940Okw1BOm4WquYMv1etIrBhO7l1ntjKwTWDACKBQOjyJ+AAr1r1/HSIRQWLnfVwMFLXhTleDO2ZeZHN6yBgqObXLqRAiFjRsiUFht4Lef/OxHSJK1UKiqD2ug8FwUCrFaKAyEisCiDwXpCQWFiCRZhULGh4L1FBSuX3opgILml+NpKHTuChfUdStmDRRiXSGA5GoigELhldE1UOi9ngmg4JproTDe7HKxX4aSZBUKOcn5jMGdhrC+xaXknVUFha8SiRooNPpzGFzg61ItFLosmwPNCgqXJpMRmR429DoM9LhMT2k8uCXCVaWrUOgzeXw6y8z1sIH6sfZM5cpN7zYrKBxfxjMsqi+mbutTF2N8XOPRA51geSJga4ea0XhjNs54pTZR5KW6IraEb0pJFo3aUztmF4JXhhW1cH8tjlRQSGh81anhaULRUsLGBfW7e22S4R43WCcQoP9BConk4Y4clc7adwU2X+5Ami6Fw6O1L57xsyurUNDiYcUsz2coz2e+FwpjQ0qJ2LDnOrufkiQvnzuCEN4aKACc+Pxd4laRXz4FBdsxfxAKY1MdjE11rIGClILLt9QY/2koAHx2+hCa5q6BAsCvj79FMq7KYTaG5SiX4wEUPnjvY8qRyVwzk73MTPbSt+EBm4+cDaEgNUZuKUXjaSgAzJ/fDZq3BgoA3pmtYNkUXhlFpis1cmXv9QyltM29PbkaKLQsGbQswXizy7WNDjgRuXIeQHKxRePOU2+5PpIr4wBfJRJMGcYaubKA4CsnRUFqNXLlwYYiyxUFBUeKUK5sdKERJmd1HtzT0P9f9t4rSK4rzfP7nevSVWVlZZb3QMF7gCAIeoBsmibZM7MraXpWMdpYSaPVixQKhUIKPSgUCj3pVRFSyKzMrDQKaWa1szvTbDYB0IBNB0N47woo711mpb3m6OHcvAYAe6abmkD0Rt8IBIt16maevHnu757z/c/3/ZVvFwCDe9V98PBMlfkbcXuD3/R45qrE8v0ariNB1xGGTuemcOo/N6ekKakL2nMeSSss4TZdMoJSbUOZcKdH0dNYdnWaV3uTFt58M7pORYggRXprPTxvLKPh+YNP0ySbw1R9HuVlsJGnd0XD8CnuaZLlrjqm35abCSUiN1sLoGAJGzkelhEze5fRfHnK1Bw2xkJ5Mr9pPGbsujw2HLT1jt4nqalZy8N724PfG2aDzZHlw91IW0dhkZ5ICvf1u2FuxujQJKlIPYVo264tDyLLBy1W3m3PtntPPSeZqLMlsnyItvV0LtLRvkbDt2mL9nF46BGJRL1pJRn7bMOjd7H9rcSeq8XKu3WMhp85WgZPJBpYvSEU6o/CbE03X8Fr8cvneTqZqdAMqNhVox6ZQ3fOhbk7UwUXKcD1NAwPBiLl3e63iiCYunUjnFWWNcFs02nNE4x64Vhc9HQ20MAFzQvlSoDZioHrD03hqgLIQduChnBBuB6JFOTCinYs3GuA64Lj0kL3SdUAACAASURBVLVHBU9/U1XibwUGIcS7wH+Lut3+Fynlf/NY+xDwT4Gc/zf/uZTyoydeKHL09fXJf+ff+pPI8kGQaAm/lXo1KO6LpoMVmRxUGwJU0WVSuow9QcuRqVdGxD/bhgjbWrywraaBIwgE6pbIjrKKqaaOQij7OssJ36yeaFbklUECVfPwIksErRrfbKVFvCS9iKeAnqyj603bOBHzrUxm1PRQQ+LYJo1GeF46U6I5CdrYiNu1tbSU0PwPVnzM2i7bEk45o22ZVCU0upWCjXLmqefUGxb1hvXUtu97Lw/51D6q94JKOWxLpcsI4eGhbrx65HpYmdCb0mlYeHY4QL7v+sL3fy9SSOyEG1S9TkRK9VVNGYxF4YXp+AAbza9dKs/TyGSDDU2Eey4eu8/KzReUkIls0HIl1F3R3MhJKvKCteaESqoYQNS6sb7R3AkrMVMCza+X+ncmVwohdOC/B94CpoDzQoi/llLejPzZfwH8hZTyfxBC7AI+AkZ+1etKV/Ld/ziFSCuJcvi1Nnp3KYllYUJy76ayqNM0ya59Lnnf7Tda89FMe7zUWSHjX7yoRV0+4fCaXgnkyj+zWpVFHTDqNXjZz64s6oJ/HsiVDi8seuzw65iPFSQXfYu6jGZz5K5JwTfajdZ8bHdchs/nAzhELer0pTTpb8Pag4WfhrkFtXt9QXallSsy8N7XFIwNpIRH3z7H0n31dBzccYsdvqtT1nX54sR7LPmbgKI1H9eLWX72859QLqubMmpR14wpOK7q43/2j/806EdzmzOoJ/s//Hs/B+IxBSBmUdcMNM76NRSiNR9X1rL83x++G3heRi3qro13cfKTt3H9fvz7f/I/Bf04c2U/V86rLM/O7lnefP+vAVh0Utz48pVgthC1qHPqJndOvR74fEZrPjrraYqf70fWFQCiFnX6bAupc4MI/wa99ZYqJ7dhW/Q9SjHwUPV9JefwzTb/AeDB/vsWA/4ELGpRZ9Y03p1rkPf9K6M1H3Ouy9uVKs0aTv9ctOD4rtmDrs3RRBVNKCj8bCGL3pDodcnWfIOteQWyxTWd6352pdFw2bXDpuCDIWpRZ9Bg1wdtpDt+WDHYv03w8QhwX0o5JqVsAP8P8PuP/Y0Emv48bcAMf8MRBejwSy307kowe8dRNR/9Nk2T7N7j0N7mcW8qHk9IGgoKli65vRG/CAVNQaGKxj3i521pKChMmTrTlhaW4pIygMKNgvILCAKeLhy5a5IvCe6PxOMJVlVj+Hwe3dEobonbv+tLaVLfDkGmgRhZDCzqIIRCun+eZNcywmi6TodQ6Nt3UyVR+X10bIMvTrzH8mIX+w+fib1XEwquo3MwYtwC8UDjnm33n54QtekR/d3zmH4/olB45fDF2DlR9eG1Ixdi79WEgpSCF/Zfi7WNTfYHMYUto/dIRNKNL19VUBjadJ98xwKaP3PyPBFAYctzF2JJVE0oVNey5PfHYw1NKCAkYlvcrq0JBbutTqV3AzdiStOEwlJ3nVLGxYvMFA4+MBhYE1zpj5dNS7iqCljWkVxoiY+3nOvydrWKC9zS4+N0QCgorLo60w2DekR9aEJhatVgo6YF94sQkp27HQrd8PB2PInKSAp2/V47iTaD8dOL/JDjbwOGfiAaTZryfxc9/ivgj4UQU6jZwn/4tBcSQvxjIcR3Qojvqn7BuuGXWujdl2b2Rp3xS+EX1IRCrl1y677J7Eok4mt4vNCnoHBmMc1qJKuloDm8mlRQ+NxJU43U9trSaPBSXUHh89YkbgQKR1ccdqx7XGvXuNwtgptRd+GVMUG+JLg06rDQGfbRqmrsvJxFdzTGDy9jt4XBsyYUvHQD/bXbEAk0NqFg9i3R/cqlYM/741CIlkh3bIOLp95iebGLl45/wkAkplCKQOGD9z4knw/X11PT/Y9Jkk+p0bhJZUlqT1EfflVC1OOSZBQKf/T+CToi6sPYZD//4uQbQaAx+RgUzp5TUDj6+meBROt5gjO/PB5AYVOkkG0UCluOf0OqL1ImLwKFtuNXEK3hezWh4OVqLB2ZQ5qRvIixlgAKYzsj0rMPhb5Vncv9HvfCcBEJV/L2lEPWkXzaZTITKTDc7oRQOGVlKEXG4oCweVGvsuLpfF1SgUZ1SLZlFRQm101uzCRC9UFIdm+z6eiQPLgpmA0vvYLCOxkSrTq3/8UC6+M/LAj5/5dc+Q+AP5VSDgDvAf+nEOKJ15ZS/s9SysNSysOpVJqRY+0KClcrjJ8PvzxNh52HJLl2yZ3bOvNL4Y2fND2eH6kGUFhrRKBgKCjUpIJCLfLxtni2goLehEIoSR5dcdhZcrnWrnGxoIX2dZ6CQscGXBp1mCmEg8iqNaEgGD+8TC0bAiOxnAygUH15HBHxtIxCofWlm4iI+rB0bk8MCs2QiGubXDz1FsXFDl46/gmDEShsFLN89osQCoXIPoXpmX4+Pvnur86S9KEQVR++HwrfL0murj8GhXwY8HzoQ6GQW1NQiPSjCYXRzQoKUfXhzC+PMzG29Qko2HUrBoVcf8QEd70lBgU9G94gcjYXQKHy4vgTUOi63xpCIUzmDaBwY8jhfldwSggFGwWFVDgW867HO0UFhZPpNBuR22EQR0FB6nxZS+NEMvB2ZOpsb1NQuLYYJgkKTUGhM+9x767O3ER4jpnwodCicecXaxSnflgtBvjbyZXTwGDk/wf830WPfxd4F0BK+a0QIgl0AAvf96KaIeg9lFVQ+GYjsKjTDegYEEgJd27rLMzrENndubnTxnbh3EyaNfTYa+5L1yl5GqdraWpmnEtHnRpTus7pVCqYKQig4EgKJZdrWZ2LBRFAwXJheFUgkZwdkSwV4tPH/vE0juFx+0ARLQIFgNzNDtzWGtWXx5HJMEqN1J4KBSkF9eUc9eXcE1BwGglm7m9BCI+9r38RgwLAjcuHsRJVfu8xKAB8/e0r5NuX+ekHJ2NQsB3zqVDwPMH0fDdTc91PQMF2TK7e3va9kuRX3x0inao+AQWAT74+SldhmZ++f4JGRJKs15MBFN449hkl/9nouXqQSLX/8Bm6IpKklBpTd3YgNPcJKACsXt2GSNafgAKAd2kEr71K5cVxZRziT+L0ukHX/VbWeiuMba+G6fMeFNbULXJjyOFhjwt2OK62r6ig9We9OjNWfCw+V2lQ1gQnU2lKmhZ7Ah+RNZakzhduGg8Rkyt3tDQY3zC5EUBBomuSzjZ1be6OGczNaOiEY653h4FrS+58WqY488PMbJvH36hKCCEM4C7wJgoI54F/U0p5I/I3vwD+XEr5p0KIncCnQL/8FS/elCsrK45azGsCPaHFsivLG+pnqUFLOv5SpboWRIqzVnjT1qWgJkXQlousSYtCqJmC39buhm2rpghy+pMefnalOtaTMnBtylbjwKlkHLTmeRvh+tKzHKQ/U9DxoBhG1LXWSjBd1pC+b6U6UrlQJ7WrSZxIafGW3Cq6/3nWVyM6FZBvD62PVyJt6VSZdGRn5dJqe3hO23ooSUrBylouaIsuA0rlTEx9iLZFXw8kHdFqzpG2lnSZZKKB5xsQR/uYa1tF0zxcFBRKxbAfbe3LuL4UWN1owY1keUavVXWtLeyG5qG3hpvK3PVQIfFSNtL04yhSwyyFn6uesQMjZM0TJKvhzV5MhXUnWmsESg/AqkUgobXb4Th1gFJzI52EdhmOt7IU2Pjqg4S2SCp9ydbwLxO6kKQjlgUbFaFCVVKSiYs7VFZdJe1ILwg+/p2pElJKRwjxHwAnUFLk/yalvCGE+K+B76SUfw38J8A/EUL8x+pj8o9+FRSax/K9irLZAXRLJ9cecXOaI9hvkEjFz5sv6khNIDVoT7ixtkU/+i81GNTCu3tO6NSbW6A1yXAjPG88rYWSpIT2iOnNlE9qXZOk6vFgz0qnevoZwiO9Gk9acQvhwNRnQ990s2clEmgU2NNhhej0wBwJv8+ubcQGe5df3MTCZaMYuQmAgeGxQH2Zno6Hf7q75zH959XdRyPB7zcNTmE2A3xS4/74UNC2beRR8HOtYcVu8Gjbynq8H9tGwloLD6fi/WjWfLTxePgo3IswNDiOrqvr0fA0pifCPg4Mq23ODXTsusXGWtiP9qHQUKW6HvGlB6y+EJKN6ThA3Vw4izAj30upo6ZKvUkN4Qnal0NgzLaHY8WwRQwK4743gJSCfCM+5KcsHeEHFIcjVVU8YEU29zfAgBHZp1AzwFO/F0LSnQmBsbCs+edIEo/ducuP/JmC55Ip/PB9i3+rV/D3JHz02O/+y8jPN4GXf5039hzJ3Z8tItIpNAO2vdeOlBIhlEXdvVtKrkwkJPsOhhcuKldmWx2ORtbvUblyJNGIgeETM63kSik5YofxjGVD8FmXGgSW7vDmjIuHCr48KEgu+XJlu+fw4q1wsETlyq4StCyFYIjKleZYe2wAZl+/5l8zKJ/fFvw+UVil57VLFIwNXNvg7ievqtEhNQZ33mLHC0qutDYsPvvFT4LzonLl1HQ/E5PhDR6VK7+7tisAg665/Bs/VtmazUBj8xjsneMP3j4NQK1u8c8+eiuwjYvKlc3ch+YRlSvHJvt5MBmuPqNy5ReXdgRgMM0GP37n46AfJ04fD87p7pvklTdV+bq5apYLJ99GaC7S02NyZXWtldsnj4XnReTKxnSBxkwhkJeicqV1pwP878W1XCYPqVlQuW4xejOcYSy1O1zY6tdYsOGFWxaukOhSxOTKtrLg3blwZhaVK4dsm0HHCZYT/0K04Liq6s9eGS6tKq7g7HoavSEx6pJDPeE4XVjVuXFXzZaSnsv+fTZSqodZVK5Mt7js+iAO7N/keOZJVJoB297N0dZr8OCsHbOoSyQk+w7YmIbkyoO41NOedDjaWaXmCi4V45tYNhkNnjdqzHo6NyIWdUjJC/U6O+oO15ImkwktiPganuTNGZeuquSbgXjNx3QdXrxlYbhwdWfcoq511WDoYjt2ymV1T1wiMsfaSV7tRfSuKsmsmQDkQ6H+sJfc7vvKoi4INCoobCzlGX3tTKzmY6XYGgQaX37jZOy9pqZVoLEtu87LL30Va4vmPjy35+ZTE6JeOXwxZlHXhEIz0BiVK5cjuQ+//6PPY+81Fgk0vvHi2Vjb2ct7OHtexRR27bwR68fnX6hA4/7DZ2IWdfV6ggsn32ZjNcf+Nz6PyZVNKAgh6Xr5Uuy9GtMFSt/sQs9toO2Nx0OsOx0kbnVR6S9RHiwGS0g8GL3ZQn4xwfiWcsyizrThxdsmrXX4ZnN8ZtBeV3KlK+CLXHycDtk2r9VqLAmdS3q8bukerc4uq8GjuhmzqBMoKHS3ONyctWIWdaYp2XfAIZF+suZjOq+x64McTl1y96/iEu2vezxTMGiGUFDoN3nwVZWlR5Gof9KHgglXblmsR8w/cimX5/sUFL5ZSFNzwwu0yWhwOKGg8JWbDtQHgBfqdbbbNteSJhfSVgwKb8036KpKvurRGW8Lz0nX4fX7AsNVblQbLWEfW1cNtl3NYqdcHh1ewYssa5pQcHpKaC8+CGzSolBI7RqnfV+4vdiz9RgU8sNhjLdSbOW7j9/BdXSOv/shuXw4XZ6LQOGD9z+MSYFXr+/9G7MkHw80Pg6FaKAxCoU/+uBELKYQhcJP3z9BKpIQdfbyHr44dzgINGoiDoX7DxQUdu6LJGbVE5z++P0ACp0D4fWIQmH726cxs+FOyCgUsq9fBSsiMftQsAfXWN2/GJZj8mDgai6AwvxgeA2bUMjUBF9vlsxH1vbtdaVMuAJ+0WNRjGTsDtcdBQVN43MzjR1RwvZodXbrDR7aJhcjuzMFksMdCgo3FhNMroSgMU3JwV0NkknJzQuC9UisOZ3X2PVOBteW3Pxnc9TWflgQ8tk5UQnY/vudCgqfl1iakIEyYaVgzxGJacK1KwbFhoYeOFG5bOuuU3ME3yymqXsarX6kZiTRYFPCZtbR+UqqiG/zOOLU2ObZXLcsLqTNUJKUKCjUFRQetoYWdZmGgoLpQ6GYkeR9mrSumQzdy9BIukwcXsFNeOAHS1vGsyQnsjg9JapHJklGvBOjUEjteRSoD55tMPv589SX274XCp6r88a7P6O9sEKpqKbB8zP9TD4cDaAQ3adw7cZebt3e9dSEqF8lSX4fFFbW2uJQyK+xvKqmrQ8n+7n1YHMIhUjA89zlPVy5vZ0dmx/y6rHPIvsltAAKLzx/hk17Qyg06klOf/w+66v5J6CwsZZj8uS2AAqptg1WF9XdWp7uYuNRXwAFzQph7d3uIzGmoFA7NAOOuiGFJxi4miO7kHoSCo4IoHB+m81COrSoy9Ukby87uBr8otuiZGokaqpxuOGwpe6wpGl8mk7jRizq9so6W3WbMc/kQiOJ3gx4AkfaqvQkFRTG160gicpqQiEhuX7NYGPFC/a/ZNo1+nZkcG24+der1IsuRiE+m/h1j2cHBl2QG04x9kWR5Qc1RDIBGiTSgkRa1XW8dsVgoyzQLNmMUdKXc6g2BOdn0ti6QENi+NdgU8JmwdU5W0+DpSL+CT8Gus2zuWWaXLH8iy0lOUeSdSW48GXBYDwDmifRPN+iriRwhOTLLZJqSqJ5oT9qx3yCWtLlzv4SCcNDuKD5/haZiSxO5wbV56ZBCqQrVLUXBPWHvSS3T5LaOQGewHM1GmutuDUFxc2vnCU3MIvnF4RwGgmWpwfQDZvn3jlJtm0d19Fx/crCj+5vpzW7xo/f/QWmYeM4euBreev2LoYGx/nxsa+QnobjQaWaxHENbtzbwtEDVziy7waOo2Zj80t5GrZ6Qv3kzdNsGpgJ2mzH5MHEIJbZ4I8+OEEuW8JxdBp+P67f3Uoht8a/9u4nmIaL4+jU/de6cns7W4YnePf1ryl5mqrZWU1j2xb3H2zluUPfsWf3dYr+e60sdgVJSS+/cZJEzzyuf22l1FicGEK3Gmx/+zSJlgqeqyH9czfGBtDbNsi+ch2he+ra+xvg5FgXdt86tf2z4AlwBVpNR7N1sgsp5rcUWeizET5LohZ157barLRKNDucZAyVVJ7NJ30GFQS6J4NciW11hyVd43QyhYtK0Tb9sbgVm3HP4KKbREON05TmkdQlvbrDjbUEk0UTTUg0EVrUSQlXb5sUiyoY3hQ8CkM6jarHrVNlGhUPoYNu/jAwPPPsyt8dvzt+d/zdHb+VNR/Hv1xFmOrpZrWZ9OwMgzOP7gikv0mpNSfpyIdr+7vzFp4O0oDBjB1Y1DU8uO34r6HDPj2yw05P4PkbinRdsr8ayRfwI8tC92ixYXsxfK9rvepnQ/colDS61sOwzORmta61dJf8ZAazpp4wTsrG3eQvAKUgcSvcLpfeOxY8cqStU70VplXn998hrak+10otQRIVwJZDKichLRzmZ/qZnw1Ttfc9d5ak363r1/dQqap1Vz6/zJbR+ySFgfQEX353KDgnmuNQb5ic9es6Pt62spaNpU9H2x5O9seMcKNt567splZXU/WBnnk2+/Ji1XU5f+FI8HdHng8DlMVagtvXDsQ+F0BFGpTXc8w+CFO/Bw6Gy5+1qT42FiOy776wmlPl5jD4swnRs0Yt748JT5C4HX4v81uVitRwdQxbo3cy1MhvDYQxikxZZ2g1fBpfKPgzGVdjuOLSGZEsL6QthH/q/kYj2Mj0CIN1X1bXXdgTCTDfKCXQXIlwIGFINuXCcfpg3LfacyWtKZeO3qCJiQv+8sd2KGy2yHT9sCSqZwYGz5HMnC8i0imsjMau30/hNCSGpeTK6YcablInm/UYHHaxHTCNuFzZl28EUAD4eqMpV0oO6vFkp+u6hZcAQ0reqFUCSXLJEFzzwdCKw7tTDnUdEq6SK+/4476v6rF1RsfRJYYrYnLl4KwRQAFg+fC8kislJC5Hvj0hSe1Sa3Zp6xS/2BtIkomOVXK7xygYG9RKGW6fOIaRqOPUEwzuvMWmfWpLsD1b4Mbl59ANG9cxY3LltQgUAH50/BPa29doJRmTJE3D5ugBJZs2cx+akuRg71zQ1gw0plNVKtUUz++7HrSNTfbz9YUDGLqD4xoxufJsBAoAPz72Fe3ZEp4n+Jefh96UiUSNg/svq37ULf7qow+CfnT3TbLLbxtf6Wbi411YqQqNalrJlXuVXLk22cv0lT2BlBmVKys3hgIoAGiHHtGwLPAg+V0IVjfhsLxJQb5WTrDjchZPk2ieYKnd4UGfWlu0VgRH53QqpiRtK7nyek69/uAaFBoyGFeBXFmPQwHggkjieBoakpe0cF9FxRXcqyTQG5KU4/FCXxXHA0NTcuXEjC+Nmg4D+6BRByvhy5XX1Fgs9EO6w0R6EqH95suJZy5XWhmNXb+Xw0hq3DrdiMmV2azHnn0OjYbg4r24JDnQ2uBAvs58VefsWnQHlOSgVWOLbnPLtbgWkSsNKXmjWqXL8fiyJcFEJOGlxfZ4d8rB9ODT4bhc2VFS2ZXVhOTS3rhc2TWdoPd2G6XOGisHI7ZgPhSs8XbEzmnE9hmaUasmFJyVLF0vX1ZypX80oSBdne2PWdQtz/Ty5Sfv0pJd5413P4z149r1PXxz5mU2jYxx/PXPgt8/rj48vy/MOXg8ISoqVwbqg5/7EJUro+rDH74fl03PXtnNF2efZ8foGD9+PZRNPU/w889fDQKNe3aFmZf1usWHH33A+mqeV948EZMr11dzXPj4HRCSw++eiMmVa5O93P/iJdL5VXqOh+XuQEGhen0T1vAc2qFHYYMPBXMmy9quJcpDYdFUvSHYcTlLsqpzd28pJle2VgRHb5u4An65Jb78Hip5HFu0WUwITuYjkqSU7G802N9ocF8zOWeEY1hD8pJepd9wuFxJxuRKS1NQSJkeF8eTMbmyJeOxd7+D68L1c/EbvzBisuXNLKWZOjf/fIofcjxTMFgtegiFk2XKK+EFb81JHwpw6YZFPRLV7c/Z7OtWUPhuKUVYc8WHgqmgcNVL+O5Aamr0RrVKl+vyZUuCh4nwi2ixPd6da2B6cLLfYDUVKf1WUolU1YTk2x02dmSG0jWdYORuC6XOGpP7V5F+ZFJEoFDfvoi2aya2fGhCoeXFm7QMhTCxS+kYFNLt4Zbf5ZleLn/6hoLCjz/EiqgPd26EUHjzjU8jFaAEX3z5+t8uS/JpkuRTEqJ+pSQZgcIHx7+MSZI///xVbj3YzAvPn+HA/qgkqaCw4kOhbzDsx/pqTm3m8qGQaQtv4igUtv3oSzQrBFcUCi1H7oT7FKQIoFDbM0d5UxwKw98VAigU8+HrNaHgafDFVslG5N4fKnm8PueymBCc6rZoDlMBHKgqKNwzTc7EoICCguZwsZ5krB7xtBQeL3UpKHw3m2K1Ej6hWjIeB3Y1AijUIqkghRGTLa+lKM3Z3PrLBdzGD4sdPruaj7pg9x92Kyj8fI1yUYekP6UvQKFfUm/A1csmDSFoprL3t9u0pTwWyjrfraRikuSBdI12w+N2w+KqiNvXHbcrdEqXr5JJHkb2k7b4ufSWVFBYSYYWdZ0bKpGqbMHZHTYNk0Cq6ppOktkwWC00mN2/GkNs7loH1nqS+vZFGjsWyQQZtVoMConBcKbgbKSZ+fQIwtWegMLKTC/Td7eSzhZ548cfkkjWaPi5C3dv7GV1uTOAQrMEHcDpL4+xuNj11ISov7Fw6/dkSV68sTMmSVaqarZ27soe5pc6QihEqhJ99PmrzC528vqR79gR26eQDKDwzlsnaOsP+1Fca+ezX/wEISTPvXsyBoXFyQHK13MBFIwIFFavj9JYbQugEM3xdc+OYq60UNszh71lJaj5qDV0hr8rYFWMJ6DQUtE4elvH0+DbHQ3KeljzcbAo2VN3WUoKTnVZ2FpYFPRApUGH63HPNPk2kUCLPNhelVU6NJcLbpIxxwqWGQlN8kq+QkpTUFipGoFc2Zr2OLDLxXHUPeFUQ4u6wpBOeq9BacHl9kdreI4k5pn4GxzPLvgoIJkzefRNCU0TtHbpYIlYEtWjOzrJlMQyPRL+LtW2lIfjwsM1i5yvUQ+l1BfZbngsuTqzrkGHnyjTtKjrli63TZOKEHTZcYu6pAtn8gaGlHRVJbrty5V+Ca+bvR6ZmiBTg7zvSpzZMHAMj7nBKql1NfvITKhEKWs9idNRxu0so6+kkLoILOqc5TaS26bQkg3sxSw1LRFY1AEMH7mI2zAozas9/k4jEdjUjR64TNFPdFpZVkUBVpc7SaYq7N51g4UFFUxrWtUtLnYx0D/JUN8cU74NXdOibnaxkyP7rpFK1oO2aCDx7Ve+odawgjbbMYOciZefu8yy34+pWWX0Mr/UQWumzIGdd5lZUH377vqu4L1Ghybp71lgdk69R9Oibmm5k4P7L2KaNot+WzOzEuD5V07TqCVp1NRNLKXGxmoegL59t6iuqv0c5Wl1TmO1DS1TJbl5TlkAAt5d//VWWrD7injtVfTlFJZjBRZ1yQ2Txc0lPE3S4mdURuXKy5tsEragECZf4jsjcjWv0d5Q2VDDNTWmOlyPdU3wwDDocl2E57HbUSd04DLuGaxJjYLmoOthzces4XF73UJKtbtX00OLOoB7D00SCUkqJ9H9uzfTriE9yfTVOpkOE9nikRuMF4z5dY/fyZW/O353/Ct8/FbKlTf/33lIqClx60CKwYPhOuz6eYHn57h393uBRZ3rwcWJJJ4p8EzY214LlImxusmkp0ipmZJXjXAR9qmZxjPU36U1L6j5CPBxt3+O4dFTkexbDQn9y1H1s2U4DC/ogUWdbXo82KWq/KR0m96bbUHNx9KmNfRe36LO0UidCxOKWl8Pp9LeRoryhTCRqueNc2T9KHVxtpu5GzuCtkNvqyBfVjS4e3MvM5NK5mxpXefwS1+S0VRM4fQvj1GpKGXi0IEL9PbOkhEm9YbFX30SJin94Xsngp9X1tv45OujT20bm+znu2t7ntp27soeHvnZnJ35FY4fPa8+l9T46PNXqNTUzJj/GwAAIABJREFUMuPV5y/Q26mWTSs1jU8+eyt4jfd/HAZRZ1fauXg2VE+OvaPaitJicXKQyVs7g7ZtPwprZ85e20lpXs1sEh2rWLv90kZSY+PbnUh/lqftn2Aj48eBGjqpiDIx/pzaYl51TNIbOkMPQnXnzPZwF2fnssnoUjirPdnvb55yNA6uOXT5FnXTps71pInmKDuC16vV4GY7K5JU/boOKUfyQjIcp1+vptFstZGqLeGyoyN878s3/XFqS7rzDt2RKik3T6ixKGybwcNpWnp+iy3q1idqFKeV+1TfngTVoofnSRbGJevLgrVVjWRS0t3hUayoL+POXIKVssFyVac37dBiStb9izxet1jwDJY9ne1aA0/Cuv8RZ4XOrGFQ1DT2VxvUhSrvvWQIZlM6sykdD9i55rHuX9MHBclCFhaykKkJelf1IFI9tblCMW9TbLfJzqewaga2X5a8MrCB21XGba9i3S+o4FdrFYSH1bOG1bOGnqlRvTmElmigJ+skOlZJ9yzT1qdq28zf3koqp9b3gztvUeibpdA3y/panpnJYXJ5daPtPniBnv5p+npnuP9gC5VKhvZ2tYdiy+h9Bvqn6elc5tyVPWiaSy5bxDRsRgZmGRmYpbWlzLeX9pFOVUklawz2zgVtnqdx6cZOugrqpnl+3/WgbX6pwKPpfjr9MnJHD15lZGCWob45btwdpVJLBXUbdow+YmRglu6OZS5fOYCmuWSz6yQSNQb6pxnonyaTLnPjykGSqTJWokZ33yQ9/dP09E/jOgZTd7aR7VCfedO+q7T1LdDWt0B5qUBpvgsrp2IQuZ0PsXrWMLvWqY/1KCj4BVtE/wpuVxmvrYZ1twOpeThpGzfhUC40KBca2JZH70SKRsLF0SVL7Q5LbZKlNiVTb1qCZR8uVzsFs2mN2ZSgu+bRVZes+ttwbyZNZi2DeV1nm21jAGt+wGMKg3mplhI7rDqOhLIrqLiCxYbBUt3A9gSb2xtUGwLHVXLl6rr6Z5qSrgEo+eGfiSs2xVmX4qxLtt+ipSdBef6HVXF65nJlS4/JzvfaaFQ8bn7WIJIRTU+vy7btLsurGlcfxDPTdnfWGWmxuV+0uBkJE+tIXk1W6BAuZ90U4yJca2U8j3cqFUwpOZFNsRzZNtpTdXlzxqVswicjcbly8yLsHTeZy7lc3xkJBUsYuZOhfTrN4uYSxW2RrBZbI/3tENpqCu2FB4j+sLiJW0qq6sWuTu8b57BypaBtfaaLe5+/QrK19IRcOX5jJ5fOvsTA8BgvHfs0+L3nKfXh7r3tHH7uPIcOhMVg608kRD1pGxfWaIyoDxO++tCuAo1RubKZELVj80M+eOOXsX401YfXj3wXKwZbrVn8xUdvB4HGoYGwH6urOX72cxVofOO9n9HaFvZjemKYq6dfpzW/yqG3TsbkypmrO5m+vIfC5kd0Hg3fS3qCjW930pjqJH3gPtrWUP4UdZ3U18NoGxbLh+epd4TfZ6JksONyFqlJbh0oUo2s7XtWNA49MFjJwJejkeW3lBxY8Tiw7nK3RefrtoiVopS8Xqsx6DicM5LcjRSDTfhuVBnh8c1GmiUnYl9nuhzpq+B4gnOPUsHsAqCr4LJjp0tx9cnsysHnEvQfzDB3ucTYiXl+yPFMwdDalwih8HE5BoXuAcm27S4ry4Lrd0y8oLC/ZGdvneE2BYVb6+HF1oUPBU1BYUJGoICMQWHFCANLPVWXHy3YlE040W9QM8ILvnkRDk1pzOVcLmxxgspQoKDQNZtkcXOJxdGwTqDmiAAKtcNTaANPh0L22BUS7SEUKnOFGBTMSCLS+I2d3D1/REHh+KcRT0vBua9CKDx3MAKFRoKPPn7v15ckH4NCNCHqcSg0q1d5nhaHwoFwv0TNh8LSSruCQkSSfBwK2bZQjZmeGObrz94KoGBGTFmiUNj00vlAknwcCqntkSqEDSOAQvXoJPXOOBSGvysEUKinn4TCWkby1ajECe4aBYX9K56CQiFipQgcKykonE0kYlBIIhUU8Piq9hgUDJejnQoKZ6fT1B6Dwq6tNuvrgpsXBG6kRtHgcwn69yaZu1Hh4Wcr/NDQ4TO1qNv597sUFP56DdszwQ8xdA0LupCsLAtu3DDwzLAu3q5eNUgfrFrc2rCIyjIvt1TQgLP1FBN6PCr7VqOMieRUOs2KEV7sDkcqKBiCE/06NSOUK0eXBSCYyUoubXGQqrYGQGCTPj1cYT0CBYDCuV6EJ6gdnsLpD298pBaDgtEepgrXl9qZ/+K5p0KhubbuGh7npePhPgWAc18eA8QTUAD46OP3cF39CSjYjvm9UJic7WFmvvOpUGgqGgEUopLk6VeQUnsCCgB/8dE7OI7OH7z9GR0DYT/q9WQAhZ+8/zNENoTC/Mwgi3N95PLL7HvrkxgUHl5V27ebUIhKkgvfHAApnoQC4P5yB5qjUT06idtVjlnUfR8UOlYN8muStYzk3HYbxwvlyn2LAB73soKv2w0/Y1c1HiupUsRnEwnuWNYTFnUGkl+6aZY9I1bz8eX2cgCFqqOFFnXtLp05l/WS4Po1A+GGcuXQfhMwmbtd59GXP9y3Ep5x8FG3NFZvVilsSYBhgKHH5Mr1dY2+Pg/PkGRawkHoedBwBZt9U9Ldvm6kC1hxNZLCY5ufc9CUK1uQPDAMul2XrqrawN6UK00JEymNzSW/DqMuYzUfl1skIwvq6+uohKPQ1SWuIclPqEBV4Y6SvjRXw8lXEFUT834eT2sJ5EqvmiQxMoe9kMNeyCE1O5ArpauTG5yN2dI1pUqAto5F7t1U/pGz083Ik8CyapiGzdVrSgL89qzadmzbFr09M6wVWzl/VUmHzZu7XEmzd/tdHk718XBK9a0pV7qezujQFNfvbgne247UWuzuXOLCdQWruw9VX6XUyKSqaJoXvNfnZ1RORL1hMdw/w8paGzOrqo9NubJaS7Nzx00mJofwM5YDudLzdHoHJpm5H+ZqNLMuAVLt68zfVm0L9/w8CikCJ6rqHRUY9S5vUm0NA7e7hFZMoBUTZFwzkCsNW2NlsExu2QK/1EVTrtSkYLHNZXBRxwktI4NjzRLsKqrH95519V8NKPo+qDsbDYQDh101FpNIpqVBu3DJGy6aCOVKS4OpskG3b7uouWF2pRCwsqbT2+uh2RLdjHekXvLo2ZeChkHHjjQ/5PidXPm743fHv8LHb6Vcee6/mwgs6jr3tDByRP1cXpdcO6/hJgwQMLrdpafTt41bNHm4ZOEmBCQkL3RWafOrRH+zkWJeqI+UtjyOG2UsfwLyF1Yrrl9tt0s4vFkKAxp/NtS0qHPZvu7x3LJ6vSV/TQmQMmz2PjLoW1FPkamRSlDQo1XYDF3Ikyyrp+rSC7MkOtS0WCtbZL4KM/za/16YP2DPt7Pxze7g/0f+9VO0G2oqOH9rKzNX1NM93zvDvuOn1fmiwbkvX2d6Qj0F9x8+w+iOW2Q1aDQsPvrFe6ytq41Iv/fBX5HPr9CmWX6RlXeCJ/9/9I/+r+B9xyb7+dmnx4L/j7advbyHM5f3A8oEtxlsVDGFVxjzazseP3qOfTtUNapaPcGf//xt1vxiMn/8Bx9S8Cs6P1rO8OFHHwQWdf/oH/7vwXvdfjTMmV++4f+f5O//8Z8CsOIleHhlH+M31PXoHnlI31GVYCU9jbEvX6Doz3YKh2/gDaqYjmyYFD/fH/hX6j+6zpq/61VfT5L6ejiwqLt9XAUoy45F+6LF5ttqqejokk/2h+uA0UmLrYvqnLE2ONMsvGrrHF9o0OvLlV9lEoxbBpotSErJ2+UKGX+q8aHI0GiomU/ecXk9WQkK9ny40Kos6hrQ22Kzt0vNMuo2nL3kWyw0PDYP2fT65T3n7ztMnFXLUs1psPVHrWT747lFv+7xTOVKt6H+5TcnGDmSYnXGpVGTlNfAdVRwZdMmBYWZZXVj1WwNx1O+E4cKNbKmx0RVDfa6p+EgsITkFaOCRElDAA3AFoK86/JaqcaqrrFoaiwZAltT/zaXFBSmWqGuw3pS3c+OBjsnFRRmu9SUz054uIZEIhm42k6iYlDxs/pcywXTU1r52UHQPETvGggPzXLRLBdnpZWNszuwckWs9nUSHatoloNhOSw9GGHmyh7ah6bQDZtMbh3TsjEMh0tnX2R6YhMjW1R2YTJdwbLUwP3k0x9RLGXZMqpu0GSiRsJqsFFJ8Zcn38A0HVUd2rBJWOrf9HwXH51+le6OJTrzKwz2zgVtl29u58zl/ewYHUPXXfK5dRKWjWk4fPL1C4xNDrJn230AWjIVEpaNlIJ/eeoYpY0MO0dV+nMqWSdh2ZTKaU6eepuEVWegf5KE37+E1WB2tpdzX71OvmOebG6V7r4pLKuBZTWYvLWT8Rt76B19AEjS2RKG5aAZLuNnD1Gc7aFls0oaMlJ1VbVJCkpf7carm4gBXy2yHDA9tIpJ8twAbsKlVqjgJhw8U+KZkuyKycidDKWsTSXpsZZ1cQw1DjbP6WxdFDz0y3htWAJbF7gavLJk01uX3PdNZ6r+mNKl5Hi1SgLJuKbGYh1VOr4Fj5eSFSqeYNHWqbgCR6p/nWmHPZ11VsoalYZgfUPHddU9MTjk0jsE836eVL0scW21xN58LEu2P8n8lYhd+29wPHO5snNHktFjWVanbO5+ZROW3pds2erS1+8xPq3zYDquPhzuq1JIuFxcTjIdcZpOC49jyTIGki+cDCsiVB+6HYc3qlU2dI0T2SRRi4gdRYejix6TGcGXAyLwLETCoUnB0KLO3T6Hh8OhfKg5sP1KltS6ydS+Naq9YTBRlE3SX42AK9BfuwNtYVZmYy5H6as96C1Vet84hx4JrM3d2sLk+YO0D02x+bUzofrgCW58/RKP7m9nz6Hz7I5Iks2ZwtJyB2+9eYrhobCM+1qzHNvTJEk/IaqjfZU/fO8kycRT1IdfkRD1uCRZq1v8+c+V+vD33v6MzYNhht/SqupHM9CYi0iSj8aHOfXpW+TySxx75yPMaH2Cywd5cOkgvaMP2P3y14G/h+cJxr58gdXxQQYPX6Zt+6PgHK9uUPx8P+5GitZXbiC6w5tEW0+Q+noYdMnS0RncTBhMap1PMnqzhXKrw539JdzAJQy2TetsmzF4WJBcGAqX35qUvD7rMlT1+DZvcCsdsVL0PN6uVsl4Hp+baea1sK0dl9eNMrYUfLmRoeKFg7EvZXOgu8ZKTefieAo3Mhg3DzkMDXnMTsDYzTAeJ3TYdixN+3CCByeXmb/8WwyGrj0tCgoTde5+XgmhIGDzLklfv8fkhMbYREQG0iSHhqvkkwoKM9UwKJbWFBRMoaCwGsmC75Yub1SrlDUFhZoWfvQdRYcXVxwmM4LTvTqeFhbtPDQp2LwsuNvncLc/1Ic0V7D9SpaWksHUvjVK3eHSxCgbARSqL48jIl4GUShkj19Bj3hart8ejkFBi9RovPH1S8w+2MKeQ+fZE4GC3bA4/XEIhZHhCBTWc/zso5/8yizJJhSeKkk+lhD1KyVJf/kQQGEoVASWm1DAh0LEKKYJhY6CgoIVgdONywe5dvFICIVIP6JQ6NkVFtR162YMClZPKBXL9XQAhcrLj56AwsDVXACF5i5ZCKEw0elyYfApUChLvs0b3M6GN37Kk7xTrJHxPD5LpWJQyOPxulHGQXC6FodCf8LmUEFB4buZFG4g08PmIYfhfpeZaY2xmyK4JzRdKCgMmjw4XWTh+g9XJp6pXDn6dkFB4cQ60kzQNKbuGlIXY3JC4+GYDomQjNt7GkgJl+eTzNhxSfKFlioNCV/UMqxG9imAyq7c0DROplLUIgUsOhxJx4rDRErji14NT6hIspCwednfxdYjGet3m45hAAzfzyCF5P6uDezueFGYwsUePMuh+vI4XsToFqnFoKBFXJbrS+3Ul9qfgAJSMHVbbY0ePXgpBgWAi2deQdPcJ6AAcPKTd0glK/yDD+JQsB3ze6EwOdvD5GzPk1CQGhf8pKinSZKnvnoRXXOfgALAX574EZlUhT/6yccYEUmyXk8GUHjv3Y+omWE/5mcGmZ8ZZGT0LltePhMx/tUYv65iDY9DAWDp3F7Q3SegAOB9vQ1SNpWXHyFb7KAWpF43GLiao9pmc2fvRgwKHasGHasw0elydcQBJ5Qr9ywBSM50atzOxG+lV8p1bFBQMIyYXHlcVigj+MzJUJNaTK483FZlpR5CIZArcy7kYHpO58E9DZ1QHhnYo977wdcVFm/Hx+JvejxzVWJ5rIZ0AU0DQ6djOLyhF+YVST0NCu0epn/tpYSZDYOmcjUQIX/R01j1tGAuNBwxnZnVdapCBOeNNsK2h2kN2Sz9JiTDYZYvE+0ySGfuXw7752mSlc4Gpj/NbpsLC8a42RpeVkHBEg5yMnREMntWEH6qsCVcNsb7grb24cnI8kFjdTzcEN+zeYyEX8F6fCyU8AyjEYPC/QdhWyG/RFc+vBlv3Q/Lo20anCIZqacQbdu++WGwX8J1de4+HAnadm558NRzkok6myLLh2hbd8cS+dw6tj8tjPZxaHAcy2rQdHeLfrahTfdp+BsVPEdnYSJSCm9T+JlXHoa/F4kGZncIhcZEd/Cz217Fy6i71PY00jNhLfhSRy1wKxMSCguhVDydVw8G19MwXOgrhg+XsVaB9Kf7o+WIDZ0QzOuh49QmLxxvS55OGaFcp1wYijwk5ipGsHlJc6E3F7bNL2kIF4TrkUhBNuIQuPSgAZ6HdFw6dyoJ/bdSlaiXHNJ+VFcIQTIb3nTVMrS2+vsKDAIoAFQaglzCRQpIG3GwCSCveSCgNbJ9FtSW6AyAB9mwugtlXZXlQkgE0Bopyb9hSdoryqtQ90Ts9RoJj5aigRCSRCV+KYUr0Ff9VOHyY/Z1G0mau7kaG6HerKerVFZ830YpqG+Ejkip1iLrix3oQmI34vX8kukqC4sqiaj4mH2d7ZjM+mnQTZUAQAiP1Yi1W7Qt27LB/JICmZSC9VJ48+SyxeD1avXH+pGoP/W9QO1lmF3oxEPG+qjrDmvr6jN7ELPfy7QUWVnuxJUC6WnUyuH1SLSWKC+p9OuovyeAMB2cFdVnbyOu54uGht5Q196MfC+u7mFVDEx/6h71rSwnJLlys84/ZCK1FYomdNQkSEi68bHoCujw7/DsYw/ghJAkkKBBqxGO04YHLaaLaKZUR3wrqzVBa0YipEQTcevGatEl06mD1LBSP6zeIzxDMEhXcvGfTAdy5cixNnp8MCxMSO7dVBZ1mibZc8Ah4V+gaM1HK+3xUlclgEPUoq6QcHhNrwSl5f/MalUWdcBWr8GLfnblui74y8GmXOnw4oJLq//oGitILvqBpoxm88Idk6Q/KKI1H9ttl5HzBcy6X4Y9YlGnL2RInxlU0x6g8NMwK7B6p5/KZbWJyMoVGXjvawrGBtKDh988H4AhalHXanucPvEedT9zMVrzcW2tjZ999JMguzJqUdfc5ux6qo//6b/3fwT9aMYUAPq6FvjjP1BuhJ4n+PDzVwMwRC3qmrkPzdqO0ZqPzUBjs4hL1KLuysMeTn36Fp7fjz/5t//XoB/fXFQxBYDOnhnefO9nACw6Ka598VoAhqhFnV2zuHPqdao+LKM1H521jNpp2lBLzqhFnTHdSvK7AYRUjuZ33lS5BRsNi/6HKfrHFVCW2x2+9S3qhAcH71lk/AlY1KLOqmmq4I8/dqIWdXnX5a1KJTBt/+eiBcff6jzs2ryQqCIEOB58tJhVcmVdsr3QYNRXnBbXdK7fUp/DsF1277QDMEQt6kzNZtcHbaTyPyx8+MyCj1GAjrzaQs+OBDO3HFXz0W/TNFXera1VcncyHk9IGQoKhpCxJCqATk1BoYzGXeLnbW8oKEyYOtOWFpTiQkpeXHDZVpRc64CqHm5wM1x44Y5JbkNwb1N8DZeoaIycLyA8QXFrfE2rL2RInRmE1hpi00JgUQchFNKDcyS7lkOjWx8Ky2Mj9B+4Hkuisusmp0+8x9pKBweOfBN7ryYUpCc4dPBCrC2a+7B3272nJ0SNjtHfPY+uh+rDh5+/ym0/0Bg9pxrJfTjmp1o3j6VIoPHFg1dibfceDXLq07coFJbZuuUuiYhj1sVLCgojo3fJd8yjab4jtadx7YvXWBgfYdvz52NJVE0o1Iqt5A/ejr1XEwpC9xDb43ZtTSg0cnUqfRuhg5gkgMJib41Sxg3GgPDgufsGfeuCSwPxmWjSUVXAWh3J+db4eGtCwUZwQ48/yQeFgsKSozPVMGgEiTg+FNobTKwYbNS04H7RhGT3bod8Z1yVADBTgl2/l8Nq0Xn0Wdwu8dc9nrlcOfJqCz2708xcqzNxJVxLaboPhTbJzXsmc6sRGcj0eKFfQeHMYjpIuwYFhVeSCgqfO2lqkY302xsNXqgrKJxuTeJGoPDyssO2ouRKXuNqlwhyHwwXXnkgyG0ILm5xWOwI+5ioaOy4nEV4gvHDy9jZ8CZuQsFraSi5MrKGbELBGlik++XLYWDtMSj07bsVnGPXTS6eeou1lQ5eOn6K/ogkWVwPofDB+x/SngsBNTE5GEuISiaftI17Un2IQyEaaIxC4Q/e/ozRp0mSSP7oJx+TjyRE3Xs0yF99coxCYZn33/05iQjwLl46yPkLCgpHXj0dUx++Of1mAIXh3TfD6xGBwtbjX8UK6kahkD1+GdESUYx8KHjtVZafn0U2p/ESOh+0BFB4uD0iPftQ6FnTuTTg8SAsuEXSkbwz7dDqSE51mcxZ4XjLOz4UhOCUlaEcGYuDwuaoXmXJ0/lmIx2qD0h2tCkojK+b3JpNhOqDkOzZbpMvSO5fF8xF6r2aKcGudzNYaY1bf7lAcTKSBfwbHM8UDJveyCsoXCqHdfFRMYVdz0na2iS3b+ksRAJ+KcvjyEgVQ2tCIWzrMBQUKlJBoR75eNs8mxfqdSZ1BQUv4iP48rLDtg2XK3mNy3ktsK8zPQWFfBkubnGYi3hbJKo6Oy5n0Xwo1FvDGz+5lAqgUH15HPE9UGh58VZwEyAFi2f3PhUKTsPi4qm3KK3keen4KQYigcbSeo7PIlDIt4dQmJwa5MSpd351luSvAYVaLRGHQkySzMWgUMiF0dv7PhS6CisKChFJsgmFrVsUFAKJ1ofC1KPNT0ChUUvEoNCsYQHQWGuNQUFvDceVnM4HUKi8OIFs5hr4UOgcaw2h0MyUlSEUrg3bPOgMXi6AQouNgkIqHIsFx+OdYhVbCE6k0zEoDONDQep8WUvjRjLwdrXU2ZpVULixGNYt1TQFhUK7x907OvNT4TlmMoTC7Y/WKc38sFoM8Izlyp4DrQoKZ8uBb6VhQke/2tl4+5bO4oIOkZXCpg4b24GzM2nWiUuSe9N1ip7G6WqauhVn3hGnxqSu80UqFWxe0oCCIylsuFxu07mSFwEUEg4MrQo8JGc3SZbz8elj30QK2/S4faCIHoECQNutAm62RvXlcWTE6BapPRUK0hPUl3PUl3NPgUKC2QejCM1l37EvYlAAuHnlEIlkhZ88BgVQyVQdhUV++v6pGBRsx3wqFFxXY2ahC+aflCRtx+Ta3a3omvsEFAC+uXggkCSjUACVTNXTucgfvneKekSSrNeTARSOvXaakv9sdB2D5RW1xfngkW/oiEiSUmpM392O0N0noACwem0rWqr+BBQAvCtDePkKlRcnFPX91ZHeMOgca2W1v8LDrWFRR82DvF//8dqwzXi3F0icANtWwRHwSZ/OnBkfi4eqDTY0wYlUmrKmxZ7Ah2WdBanzpav8VaNy5bZMg0cbJjcDKEgMTdLapq7N7QcGC7MaOuGY691u4NqS26fKlOZ+mJlt83jmcmV13VGLeSEwkxpGZM9CpblZUAjSqXg/yw0R1EaIms7YEmpSC77cqDKxIQQeIP2VQlSZKBoC6e+qS6sdzcFRSkia20la6nHg1FJusBsvqkxI00X6LsuakLARKR+eqQb1AzRUhejmkWgN07TtSgrPjezqzK4HunapmIv1oy0b7lNYj7QlE9UYFFbXw6h/W2sp4n6txdSH9sgyYL3UEgQLH2+Lvt6vaksnqyQSDTx/vEX7mG1dRwhl1uK6OpVy2I/W7FrwRK08prhEr1U90neQaC3hVDqqTHgJR60PUXszjEoYE2iknKDquPAgUQ8/80bCl5ARtNbja/t1E5qDsc0Jx5SLkizVIcjKSIxJChwEKDGMFj0ic9oiCHDpApKR8V2pCpASISEVVp9Tr7nuquCdlKTa1ef6rZQrl26XwVcRtIROqi38IhZnQPpOtol0HAqzawZS9/c3RJ/IwKx/I0ktvodhWjNoNO9pDTZF9jCMZbQmmzAltJXD95toD/c2pOsCIrO0ZT/BxdA8MsvxwJLTHe4+06bCAW32LyH0ZrBL0JgMbdIywzMkfE8z1zZjg71nk8o7sIRLaT0OhaHN94JkscmpwVjbwMAUpv9MuvUgtLzbNvIoDDRKwZ2xTUFbM8cB1I7G6A0ebWtWin5a2/2JeD+G+1UA0MaN7WHYNKLyMADqrsbko3Dvw9BmNVNoSJ1GPRkDQz5Siaq6FgeGNRRZWkx1xtrcTj92IMGcDs9b71YzBcfTEBLyi4/tYfAPoyFojYyBsRZ14aUUFOrxcTpuGUG8edgJx1sDWJDh/oYhI2ybqhngqtmKJuD/Y+/NfuO69ny/z9pTzZxHkRQpkZSoWZYlS7Jsy5YH2ef4dKf7dje6g9ygM92nfrgJECB5CYIA+QcC3LcAF0mQmz4NdN/utn08S5YtS7I1z6JGjuLMIlmscQ8rD2vXHiTZZzA6wgnOAgyXuKp2rdp77c9e6/f9DV3ZuA8DKCk8YXgxMCw+9OHvemTb46uX36U91xJ19361iEin0AwYeb8lKKs1Py65d1vJlYmkZPfecHkUlSubGhy6IokTonLl5mSN/shy66SRUnKllByKpIpaMgSn2tVNbekOb0+7QZmxB61jcvZHAAAgAElEQVSSy75c2eI6HL4T3vxRubJzDXLz4YogKleaD1owI2BoeOUmoAyNxfNbg78n2vJ0HrlKq7GOUzO4+8VrCM1DelpMrjQLCU786hfB56Jy5cRkH4/Gwhs8Kld+d2VnAAZdd/lP3vlKXQc/9qHe+rpn+cWbKoKybmjUNRfX02NyZd3QWG9RufL+eC+jEYejqFx58uL24O+WWeWdtz4HlOPQpyeOBX2dGyZ5+XVVUWum1MjFT99B0x0814jJlaV8I6OfHQ0/F5Erq5Nt1CZDMARypQTrTvh313KZ3qNWXMWqxdDNEMiLzQ6XhxQYLBsO3rZwhMSQIiZXNq8Ljs+FK7OoXDlg2zEwfCCyOK7K+rNHhpQpuYILq2n0msSsSfZ1haue+bzOrXtqFZCSLnv2eHie8gtUcqV6b6bBZdvP4sD+XdpvZHwUQrwrhBgVQtwXQvwPP/CevxBC3BJC3BRC/IffeAAGjPysiVyHzv1zdqxEXSIp2bPXxjDg8v24JNmSdHiprUzZ1bi0Gg8xHTRqvKhXmPYMbkRK1CElh6tVtlQdrqRMJhNaKEl6krenXdoqktN98ZyPmSocvmOhe3B1e7xEXcOySd/lFmpph/yuuERkPmgheb0L0bOM2DITyJV1KFTHumjedTduUfehUFpuZvDomZhcWVxtUIZGKXj1rU9i3zUx2cdnX7xDc1OeV17+JtYXNTS+uPPWDwZERUvURdWHP3nnREyujKoPf/LOidh33R/v5R8/f4PO1mXefPlcrO/Mpd2BTWH7tpuBjcX1NE6cPMbk2CAvHDwTK1FXrSS5+Ok7lNYa2PvmiZhcWYeC0F06Xom7ilcn21g/uw2jpYC2O1xd1KGQGG2n2LdGsW8trFTlwdDNHM2LFmPD67ESdZYNh++YZGrw7WB8ZdBSkRyfq1ETcLIpvnIcsG1eqVRYEDqX9Hje0t1alRGrxsOKGStRp6Gg0JFxuTGdiJWos0z1oLQST+d8zLTpbPt5E07FZfQ/PuantF8LBiGEDvw74D1gO/BXQojtT7xnGPgfgSNSyh3Av/2NvtwQCgpdJve/KbM0EbH6pxQUdB2u3LIoRDInNadd9m9QUDgzn6Ia8UgcNGrsSygonHFTMfXhcLXKsG1zJWVyJWXFoPDOXI22iuRUl85kQ3i8TBWO3hPoHpwdsSlmwjE2LJtsuZ6jlnYY37+EZ4UTqQ4Fe8Ma2sGHyrxNHAqpnY9o3hW6F3tPQKG5L9Tfi6sNXPjkOFIKjr33IQ0RSXJmKoTCz9/7iETEzfnK1T1PGBp/IEryByTJJ2MffkySjELhz3/2OUkrfIKeubSb0xf2BYbGOpzqUHj4SEFh645ITctKkpMfvx9AoXVDeD6iUBh55yvMXAjsKBRyR6+DWb8uIoBCrT/Pyq7FMCWfB31XmwMozPeG57AOhVRV8O1myULogElLRfLOtENNwCddFut6OHcGqgoK87rOCTONE5mLu7Uq2/Qa922TK+V4Tcv9bQoK1+YTTK9Ealqakhd21LAsuHlBsBaxNWfadLa9k8GpSG7+3RzVtbhB/Ldtv8lW4iXgvpTyIYAQ4m+BPwZuRd7z3wD/TkqZB5BSzj91lCeaEDDyJx0KCl+usTRNoEwk0rDzJYmuw/WrBuu2hu7vp5ozLlu6qpRtjTOLKWqehnKmhc2JGv0Jm8eOwRkZL1930Kkw5NlctSyupMxQkpTwzlyN9qqCwkROw/DjEbK1CBS22RTSEj8Un4a8SfOiRSXlMrl/yU8Co46ZfdRIciqHvWGNyv4pUhFJMgqF9I7wSebZBjMnD1DLNzwFhZIPBaTg2Hsf0Nicp+C7HM9O9TE5vokWHwpRP4Ur1/Zy997WZwZE/XCU5A9D4VmS5FJebZMejPdx5+FACIWIJHn20m5u3B1mx/B9Xo5Ikl4ECocPnaE/Uui2VlVQKKw1PgWFwnIzk6NbAygkG4qw4Fekmuxkfbw7gIJmhrD2bm0gMaagUN07A466IYUn6LvaTG4h+QwoiAAK57fYLKSMwDDYXJFsXXKwNfik02Ld1Ej6+ek21Rw2Vx0FhVQKL+JGvUdWGdRt7rsml2tJ9LokCbzUVKYzoaAwtWYFxuYQCpIb1wyKK16w4sq2aGzYlsGpeNz65zy1dRczEV9N/LbtNwFDDzAZ+fcUcPCJ92wBEEJ8i0qQ+z9LKT954j0IIf4N8G8AGhsbaexL8vDUGisTNfSkBQYk0oJEWj1Zr10zKJcFekJSV4O6Gx3KtuDibApPFxhCkvBPUH/CZt7VOV9NolmKvhnfEjzk2dwyTW5ZFqZvue2seSQkNLrwTavBTBpMV6K7fom6gsATklNDkmpCYrhg+KuT1vkE1aTLvV0FEprKDK35VuzMVA6nfZ3K3hlwNaStQVHJT9WxLpJbJ0lumcazdTzPoDzXQj2ya9Mr39HQuYBbU5fGqSVYetyDpju8ePwz0pl17JpJzY8PGH84TLZhlXfe+gxN86jVTMq+K/Lde1vZ2DfO20fOYfuZiPOrDbiuzu0Hmzn8wlX2bh+l6rsMR0vU/eLNr+jpmg/6bMfk4WQvpmHzl+9/QjZdplozKfvjuHV/kJamFf747a8QQlKtmayXlBpw4+4wQ/0TvPny9xT8caysNmHbFg8fDbJ/33lGttxhzf+uaIm6I8c+w2pbxPH7pNRYnOpDN222vPU1ZrKKWzPw/LiN9bEe9MZ1si+r55Zn6+CH5suxduwNq1R3zIGjIWyBUTDRbJ3cgs7c0BqLXQ6aX5owWqLu/LDNakZi2OHOo68AVQ1ObDCoIjA9ST3j/FDVYUnX+CaZRACmlKT8uTiIzZhncs1LYqBKHjToLkld0qU73MwnmC2YGEKiaTJWou7qbZPiOui6RPOH19KnY1c8Rk+UcGsS3RKYqZ/movRr5UohxJ8B70op/2v/3/8aOCil/JvIez5EqcJ/AfQCXwO7pJQrzzgk8Iecj39of2j/X7R/SblyGohqT73+36JtCvhOSmkDj4QQd4Fh4Dw/0sa+WgZL0TzRZNG9PTTOPLoj8Pw0740tkraIg9GdWQtpCDwdBrI1Mr7OW/YEo7YV/LK9ergkvKgn8Pxfa2iSF8rhUvf7Zj/CU/fI2TCyGiF0j+d/xqN9TdCxGj5FJgaV9GXpLq0TGcyKX74uW8Md8NOJSUHyZhj2m94b2hRkzaB8KxJG/MJtMv6YK6s5Fu6F0t2WA+pUpoXNzNRG5h6H5dX2vnSGlL9yvHJtL+WyelJ3dMwxuOkBSWHgeVoQKAUqR2O9VaoJzl7e88y+xXwT10e3PLPv/vjG2Coj2nf28h4q/mpioGeaTX1qypRcj+/Oh+XwDh8MYz5WyiluX3sh9rsAStKksNzMzIMwa3Xf/ivB6/x4L+sLoZ9ycI4llG4OBPk2Rc8y5WZ13YUnSNwKr8vsFqUi1Vwdw9bYMBGGLt7sC/fr2XWd/ny4TD/fpuaodDU2FV3aI+Xnv09bCFcggBeq1cCR6QEma676nOHCroiB+XohgeaocOuE7rG5OTT63h/z56kjaci4tHcHXYx97ysYjkP7UIJMx0+LsPxNwHAeGBZCbEIB4S+B//SJ9/wj8FfAvxdCtKG2Fg/5keY5kplLBUQ6RSKnsf2PMzhViZFQcuXjMQ03qdPY5DGwyaXmgGXE5creVgUFTyrN99x62pcrJS+aca+327qFZ4EhJW9WSoEkuWgIbjaq09AoHY5PO1R0VQH7Qavknu9m0FvyGJkysQ2J6YiYXLnxsYFZ0ZFIBILlF+aVXCkheSnMtYDwSG1VDu5eTadwarcSrD2NRFuepm1jtBrrlFezzN7cipGs4FSS9G27HbgEV6fbuXbhIKZZxbYTMbnyytU9PhSUveP1V7+iuXmFHEk+jEiSpmFzYLc63pOSZF/3bNC3uNzEd1d3kUmVKJbTHNh9I+i7N9bH9Fw7pmlj22ZMrjxzaXcABYC3Xz1Hc0MB1xP8wxfhOBKJCrt3XffHkeSfP3ofXXdwXYPODZOM7FR9Y4vdPLq2i0S6SLWUUXKl7w25PN5DcbEFYThIxwjkSimhfGMggAKo2pW2ZYEHyUg9UTfhsDygIF8pJhi53ICrSXRPsNjs8KjbD50uCoYf6xRNScZWcuWtJnX8/rwK3XdQN1UgV1ZhX60W89G9IhI4noaG5BUtlCRLruBBKYFek6QdFQ/kuGDoSq6cnFHztMly6O+HagUSSSVXzt5SwGvrE6TbTTzHQzN+9+3Er/2klNIB/gb4FLgN/J2U8qYQ4n8RQvyR/7ZPgSUhxC3gJPDfSymXfpMBJHIa2/+oGd2EW1/VYnJlY5PHzl0Olarg0t24JLmxocbu5iqzZZ3zq5HAdCQvWhU2azY3XYvrEbnSkJK3SiXaHY9T2SQTifDn52yP49MOugdfPlGirmMNDtw1KSYlV3bG5crOySRdo42sdZTJvxCxufpQMCeb0LZPIUZC+agOBWclS+crl2NyZXk1y+hnryOlYOSJEnWLUz2c/vI4jc3LvP7uR7FxXLm6h+/OH2Jw832OvR5KiE/GPhzY/cPqQ1SuXFxu4m8/Oh4YGqNy5b1I7MNf/Oyz2Djq6sOO4fu8dzTMiO16gg++PMqjsc0cPniGnduj5euSfPgrZWh89a1PYnLlynKL78Pgsv/dT2Ny5fJ4Dw+/PkSmbZmu1y+Ep96HQvlWP4lNM2j7xsIB+lAwZ3Os7FikuDF039arGiOXG0hUdO7uXovJlQ1FwaE7JrYOp4bj2++BgsdrizbzCcEXLRFJUkr21WrsrNUY1Uy+N+LqwxG9TLfhcKmYjMmVCU1BIWlILk6kYnJlLuuxa4+DbcON7+MGxrbNJoPHcqxOVLj9d08u6n+79hshRUr5KynlFinloJTyf/X/9j9JKf/Zfy2llP+dlHK7lHKXlPJvf5PjJhp0HwqCW58WKeXDE97QIhUUKnD5lkXNCU9CX7PNzg4FhQuLKULPZh8KpoLCDS+BrKsPwFulEm2egsJ4Irzzc7bHe7M1dA8+6zVYSYbf1bEGRx4KiknJ2REbO+Ke2jmZpP9+hrWOMlO7V5C+EVREoFAdmUfbHlrUo1DIvXyLTG/ES28tE4NCKhJzsDjVw5UTbwRQsKKZl67FoRAkTJUaJ7469mujJJ+SJJ+AQjT2IQ6FZ0uSCgrfRvwlND748ih3Hw1w+OCZYJWgxqGgsLqqoNDVE45jZbmFEx+/H0Ah3RC6QEehsOXNb9DMSKBaBAqZA3cjfgpaAIXK7hmKA3Eo9F9oCaHQHB6vDgVHh1NDklJklT5Q8Hh11mU+Ifi80wrC+AXwYsmHgmlyPgIFHTiil9mgOVyoJhmLJN5JaCqdQNKQnH+cYqUUrjVyWY+922oBFKqRRXHbZpPBV1OsTduM/tMCrv3jtsNf155fEJUu2P7nXQoKH65QWteDEnUNbdDaI6lU4NoVU6Xh9s9dX4tNLukxV9S5sJxCRiTJfekKjYbHrZrFDRFGpgEcs0u0So+vk3EoNLhSQUEqKOQTYYm6zgIMLAsKCfhuxMY2CaSqzqkk6aLBcnuV2d0rMcQ2XWvHXEtQHZmnNrJI4LkqtRgUrJ5wUWWvZZj58iWE5JlQmBrdQrZphdffVX4KdVXizvU9rOZbAyhEy8ad/OoNlpbbnhkQ9cN+Cj8MhfvjfVy8sS2EQqJGsaRWa2cv7WEx3xxCITKOD758jfmlVt449D1bdkb8FKohFN59+xNyG8JxrOZbOfHx++i6y753P4tBYW6sn/L1XAAF3Qpv4uVrw9iruQAKIvJQdc8NYq5kqOyewd6cf6JEXQtW2WD0CSjkihqH7ug4OpzdVqOkhTkf+1clO2su8ynB5+0WjhYmBd1XqtHieoyaJt8lEmgRufJVWaJV8zjvJBlzrGCbkdQkrzSXSGoKCvmKEciVDRmPvdtcbEdw7YqBUwlL1LUN6KQaDNZmXEY/WcFzQun8d23PL1ZCQLLRYPzsOkZC0JDTwdJiJeom7upkMpKU6ZLwfdJzSQ/Hg4lVK4iT2JxWT61Gw2PR1VlwDTp8/bpeoq5duoyaJjUh6LbjJeosVxkgE66kqyTRa/USdX4xki6PhpIvU9p+QZuigWN4LHRXyeQVtbIPFQKstQROaxG3tYy+kMHTtKBEnbPcQHJ4CmG42HNNlLVUUKIOYOOBy9jlJLbv9OLUEkGZuk27r5NfUu9dXlAuvav5VhLJMlu3jPJ4Rn3HlWt7AVhabqO3Z5Ku9iXGp5Wlql6ibm6xjQO7b6DrXtAXNSS+feQs68UM60X1m2zHDGImDu65EaR+m5hRBrzFfDPZdJHtww+D45zxDZrzS61s3jhJR2ueqWlVNq5eom55uZW9uy+DgNnHqi8qV+5/+WvK6xnK62ocUmpBzETXjlGKSyq927pfZs9ezaGlK1gbF3Dm/ZRxN9VxWclgd6/h5WroCxkSTliiLlk0WdhcQEhoWFbXOCpX3t5ok64I5Svlg6HRXyzdatJo9+dSf7nuQu+xqgkmDIMu10XzPF5w1CO+FY8Jz2AdjQ7NQTPCEnU5w2N01UIT0Jpy0Iy4XHlvTCeVkmi6RPfv3nSjeirN3KqS7TSRjZLm/njCmN+2Pffoyj+0P7Q/tH+59nsZXXnjl7OIhHoaNmxM0bcv3Idd/07gWorY3X0enW2KmhVbcHUqiWeCtGB3c5WsHyN9r2IxJf0SZKbkNSO0+H5mpoO04FnN45ViuEf/VZd64gvDpbukSpvX21fD/qrCcNg0q9Od9ytipVwejqgIyrTusOFmI5ZvsVwbymN0+a7Cjkb63MbgeA3HQpnNXUtRvBAGUnW/dY5GXY159XEXM9e3BX373/tYfV7UuHN9L48nlczZ3LrACwfPkNXUXv7kqTco+rkRD+z/nu6uGTLCpFJN8B8/ezM43l/94lfB66V8E5+dfvmZfffHNwarjCf7zl7ew9iUehr3ds3x6gGVUs7zND48cZSi72j1xqHv6WpXBtalss5nXxwPjvFH7/9T8Hp6sZWL514J/n3sZ6pvTVrMj/UzcTv0xB85fjL83NUdFGaVfJTqWsDc7m9JPEHhzPYg56O2b4x6BLao6qTOh8rE2AE1vpJjkikY9N8PQxfPbAvtKB0LJkOL4ar24141H6Sj82LeptOPsByzdG4lLTRb2RSOlsuBGfysSFLys46lHcnhZDhPv1lOo9kSzYampMe2tkimqxvqCJrt0dXm0BVxIrj5Kz+a17bpP5gm2xWPLfpt23MtUVeYrqrEEgI27EpQWvXwXMn8uGQtL1hb1chkJJ1tHqtFNdSHCxYrJZ18Racn7ZA1PfL+SZ6qmSx6Biueznathich7//EeaEzbxiUNI0XyjUqAtZ1waIhmEtqzCU1dAk78x75hHKyftAqWczCYhYaixrdeZ3VnNqizGwss97ksN7o0DSdwiob1PzUbuXuIm5bCbexQmK0XQVPNZRAeJjtq5jtq2iJGqUbA+jJKnqqQqItT6ojT65zEc/Rmb25hXSLcobv23ab5s55mjvnWZrv5PFkPy1tymi5Zcd1Orpm6eyY487oCMVilrZWFcy1qf8R3V2ztDWvcObSHnTNpbU5j2nY9HXP09c9TypZ5fTFF8ikS2RSJfq6Z4O+SjXBxRvb6G5Xxzuw+0bQNznTxdhUT3DDv7DjNn3d82zoXODKrRGK5RSdbapvaGCSvu55WptXuXBpP7ru0NSYJ5Go0N01S3fXLJZZ48aVF0ll1kkky3RumKSja5aOrllq5SSTd0Zo7FC/edPua+Q6F8l2LLI200FhtoOEXzejYXgSs30Vo2WN8t0eBYUmJUWKrhXcthJerop1px1P97AzNdyEQ6nZptRs4+mSnrEU1aSLbUgWmx2Wc5LlnCRREwwuwkJG3fzX2gXzKY35pKC35NJZlSyaar7dS5jMmzqLus62Wg0LWPazOD3GYFEarEuNnVYVW8K6q1FyBUu2wXLNwJOCoeYqpZrAdpVcuVrQWC1oJJOSzl6CWImJqzaFeZfCvEvLQIJsV4L1mZ9WX+K553zMdZuM/KyJ6rrH7RM17Eise/cGl+EtLovLGtcfRh02JDvbq/Rnbe6uWtyJJIM1kLyaLNEiXM66KSZFuNfKeh7HSyV0Kfm0IcWyEZK/u+xy7LHLmqnkympkLTU0DzsmDGaaXW5tjeTSk7D5ToammTTzgwUK0WSwtkb6TD/aShLt8APEhtAJ1F1LsXpyD0hB97HvsRrD3A2r053cO3mEVNMaW9+Oy5Vj13dw9cIhNm66z6GjcUny5Kk3uP9gmIMHzrFnd5iENZqOTZWNe0ZAlJD85fuf0PIM9aEe+xCVK39Mkvzwy6OMPhrg2OHv2b8zDKcpVRL88sPjgaGxtydMWLi01MKHvvpw7L0PyEaK0kyObeL6qaM0tC+y760vArlSSnh8dTuPr+2gbeghbS/dDC+Lq1YK9uM2MvvuoQ2Gyo+o6qRO96OVLJYOzFJrDW+g5JrByJUGXENye+8alUS4cuxe0tj3wGAxS1DouD6QfUseu9dcbud0zjWE802XktfLZXpdl3NGkvuRZLBJPN4wSiSFx5lCmqWIv0WT5fLShhI1T3D+UYpKJKdpZ5vL1hGX1SW4fSluYOw/kKR7T5qZS2s8+vzXhiv9aHuuYGjoTSgoFFxuf1qMQaGrTzK8xWVpUXDjronnZ8gRQrJjQ5WNjQoKo2sRPwXhQ0FTUJiSESggFRSATxtSsUpV3WWXt+Zt1kylTFQjwBiah73TGjPNLpcGHSI5O9l8J0PbbJL5wQKLg5HELBEolF+aRPsBKDS8cRWrKfxc6XFbHAqRmpZj13dw7+L+AAp1SVJ6Gue+DqGwd08IhWo1wUcf//zHoyR9KDxLknxWQNTTkmQYEBWDwq4QCmUfCvnVBgWF3khglg8F3YdCriEcx+TYJs6cfDOAguEX6XkSCgOHLwaSpPTiUEgOR8KPq2YAhfKhiaeg0H+hNYBCLfU0FJZzktObJW5w1ygo7Mp7CgotkVKKEl4vVOh1Xc4kEjEopJC8YZRI4fFNJc1SJEtXk+FyqF1B4bvpNBUnDoVtQzYrK4Lbl0RQlAZ8KOxIMHOtxNhXeX6q6fC55nwc+ZMOBYUP8tjSCuTKjn5BB5KlRcGtmwbSCm/Ubd1qkt5bthgtWkRlmSNZ5Xx0rppiSo9bZd+uFdEFfJZKkY94hLU5UkHBEHzWq1PVQ7lycEkAgqkmydVBR8U5+Sd80121j5/aVGItAgWAtu+7QArKL03idkf6pBaDghEpdFtdbGbu633PhMLkbWVr6Nz0iENH45Lk96dfB3gKCgAfffxzPKnxp09AwXbMH4TC5EwX03Ptz4RC3dbwLEnyo5OvATwFBYBffqjCxf/0+Jc0RyTJajUZQOEXP/sAcuE45h73MT+zgdb2BXa9dSKAAsDY9d3qPPtQiEqS898ql+qnoAC4p7aiSY3yoQnc9tITcmUrruFxe28hBoW2vEFrXm0lvt9i43qhXLl7AcDjTqPGuSbDj9hVncfWFXTOJBLct6xYibq3ZBEBfO2mWfaMWM7HI83FGBSCEnXNLu1NLvlVjVvXdYQXypUb96i5PnOryviZn163Ep6z8VE3NVYnK7RvTSm/T0OPyZWFgkZPr4c0JJlcOAk9D1wPBnPqbG9vUv/XBCy7GlnNY0RTy4+6XJlB8lA36HEcNvi7gbpcaUiYTmkM+zESml6XK1VbSUk2z6rL1x5xOHF1iRSS1kfKUNV6T0lfwtNwW0rohQR6IYGn5QK5UlYSWP2z2I9bsR+3IjU7kCulp9PQPcfCvTAFW12qBMg25Rm9oW6KuvERwPLrM1y5quTBeiyC45p0dz1mYbmZhWVVy6x+c5fKKXZtucf9sY3c949Tlxk9T2djzwxXb4cxErYTgralaZXz13YAcPtBmDEqkyrhuhrfXVHfUY/NsB2T/p7HzC22Mr6gpMa6XFmppBjZeptHY5vwI5YDuVJKnY6ux0yO+gZaqeTKekvkiszeVH1zo2EchZauIB2d8m1lnfOu+WN0DNyOdfR8Cj2fIusZgVypOxqrXWVa58Mne12uFAiWci4DczqOF/pL1VvRgF1r6vG9ayVSLlETJKRkR7WKcAX7XL9kITAtDdqES7vpoolQrjQ1mCoabMiqf2sugVwpBKwWBBt6PDRHYpjxgdhlyYa9aaRt0r4tXoHrt21/kCv/0P7Q/n/cfi/lyu/+twlIqeVc194c/QeUvLW6ILl1WcNNquENbXPpavclyTmLsSUVRCWSkkPtZRot1fdNIc28H6SesZRxJ+Hj/f+xcnh+mbtO4fBWIdxf/p8b/RJ1psu2FY8Xl9TxZhokZzepz6QMmz2PDDYsq+NPDBaZ61HHaBQOGy+2kFxXT9WFw9Mk29SyWCtYZL7tB98xquVfhWnXarMtrH+7I/j3wF98SquhloIzN0d4fFX1dfSPs/NV9blmUePcqTeYnlBPwX2HTrN5yx0aNWVT+PDj91lZUauDP/njf6CleZkGLcFivolffnicmh99+t/+l/9X8L33x/v44MvXARVg9Tf/eejRfvbSHs5dUauU7UMPOP6ainhUbs6v8XBSPZXfeeUMO7aoqMZyJcEvPzoeOET99b/6J5ob1fl4tJjlw1+9j+OvQP6rv/7fg++6+XAz575WeR8TyTK/+Iv/G4BlL8mDy3sZv6lWIj3Dd+k6cD0Yx4NTh1nzVzvth67h9ijjpVc1WTu5B6+o5pV+/Dorli9nryRJfduP8EsH3n5Tua2v2xat8wk231FbxXLC4+QufxsjYXjCYnhBrWpHW+B8PTK3pnNswaa7oubOqWyCCT/nY0pKjhdLZPxtwT+JLHbNd5hzXI4mS9QLsP/zXA7dluhV6MnZ7PITDq+XBRevqWunVz2GBmy6fBX88W2HyQtKedGcGlvfydHQE48t+m3bc5UrPUciXegYSdF/IMXytI2cvkkAACAASURBVEutIqmWlKXd82BwWEFhekFdANsVeFKFsh5oK5MzPcb9RByOFHgIUkLymqH275M++1zAFYIO1+X1QoVlXWPe1Fg0BK6m/tuyqqAwkYOqDiVTZaL2BOwcU1CY7lLbFteQSB00T9B3uZlE0aDYq9x2PUOCLhElk9S5jaBJxIY8CA9hqP/shSbWz27Dal7Falkl0ZZHMzw0w2PuzjCPr+6gZWAC3ayRSJfQDReheZw//RrTE5vYvEXVnjCtGobh4jgGn3z2LmtrDWwZVolSTcPGMFxW13L8/SdvYRoOgxsnMQ0b03AxDZexqQ18dPJVutsX6Ghdpqt9Keg7f20H567sZsfwfQzdIZMuYxoumubx8akjPJzsY/eI+q5EooZpuNiOwd9/8haF9Qw7htUmxTQdTMMlv9rAJ5++S8Kq0tc7QSJRwTBcDMNlYnIj331zlLaOWRqblmlqWcQwXHTd5dH1XYzf3MmG4XsgPKxUBc1Qa/pHp19ibaaL3KDKhqWZDsLwkI5O4etdeBULsdF3Pddd0CVaIUHq3EbchEulvYSbcJA6SB2aFy023cmw1mhTSnkU014wB7Y81hleEDxoUzd4VVfzRgJHFxUURv2iMzUhcIXAkpI3SyUsJI80P/kO4CJoFJ4qkOQJ5m2dkqvmrycFXVmHne1VltZ1SjVBqaIF98TAJpeujTDrp09yauo+Ahh+u5HchgSzl38wFcpv1J67XNm5I8WmV3MsT9jc+9YmTL0vGd7q0t3tMTal83AmIgNpkgMbSjRZHpeWkjyuhAufjPB4PVlEB75y0uRFRH1wHN4ol1nTNT5tSBEJWmP7qsNLix7jGcHpPhEUpUHC/glB35LOaI/DeF9oRdJtwdarOZIFk8k9eSqdkbJmBYv0t/0gBfprd6AhlDlrMy0UTu9AbyjSfew8esSwNnNjK1OXdtMyMMHmV74PA6I8wY1vXmXi0RB79p9j2+7QUaquPiznWzj+9qf09YYJt5bzzbHYh5amp8vG1Q2NiR8JiKqPox4leffRAG8c+p4Du56WJPOrDfzp8S8Z6AmNf/NLzfzyw+PK0PjzD2iMSJIPH23iyxNv0tq+wNF3foXhj0NKuHF5P4+u7mHD8D22v3wmTNHoCh6cOszKVA8bX7pEw5ZImryKWim4xSQNr11HtIdGTW0lSfrbfqThsnhoBjdiTGqYSTJ4K0uh0eHu7jXcICUfjEzpDM0YPGiTXO4Nt9+aJ3ljxqW37PFtq8HddDgXU57HO6USaSk5YaZZ0MK+FuFyVC9SlYJvChnKXjgZe9M2ezoqLJV1Lk0kcSOTcajfobfP4/EYPLod2uOEDlvfTNPYY/Lg0yXmr8WL/vy27bmCoXNPVkFhrMq9r0ohFAQM7ZB0d3uMj2k8mgxlIEOXvNhfpimpoDBTDoGR0XwoCAWFlUgUfJd0eaNcpqApKFS18KRuX3U4mHcYzwhOdetBRKZAQWFgWTDa43CvJ9SHdEdBIb1uMLknz3pHqLWa62YAhfKRcURjuG2JQqHh9WvoEfVh5damOBQilapufPMqc482+VAI1YdaNcFXn4RQ2NgXQiG/0syHH73/o1GSv5EkGcnRGIPC7qgkmYxDoTeMKF2oQ8HwodAYjqMOhXYfCmYAScGNy/u5eeXFEAr+JfNcLQaFzpEw+Y1bsWJQMDtCAMmVTACF0ivjuOk4FHquNwVQ8CKb7DoUxjrcGBR06UOhJBUUcpHiQJ7k3dUyaSn5MpWKQaEVBYUagq8qGcoRg2pfssbeFgWFCzOpQKZHwFC/Q98Gl+kpjUd3RHBPaLpQUOg2eHCywMKt8AH1u7bnKldufrNVQeGzVaQVWt87NqqTMT6mMT6mQySx5ZZO5dF4ZTbJjBOXJF/KlqlKwalKmpWInwLAG3aJNU3js1QcCm2OpC3vMJbW+LpbC6EgYfOSen2z2+NRBAoAGx9k8ITk/o4CTgQKAC2XO/ESDuUj43iRQrdILQYFLVLTsrrYTHWx+WkoSMHU6AgAQy9ejEEB4PJ3R9A09ykoAHz+5TukU0X+8hefxqBgO+YPQmFypovJma5nQuHiDeWS/CQUAL749hCG7jwFBYB//PwY2UyRv3r/E7SIJFmtJgMo/OzdX1GuO1FJwdzjXuYe97Jp+A6DL38XQEFKLbA1PAkFgMXzO0F3n4ICgHdmGJmqUXplHJmxg3JzetWg53oTpeYad3eux6DQljdoA8Y6XG70O+CEcuWORQDJmQ49tlIAOFKsYgNfplLMG0ZMrnxdlllHcNLJUJFaTK7c11Bhsapz0YdCIFc2udAEkzM6j+5r6ITRXL07DaSUPDhdZvHuT/N4rLfnrkosj1WRrgRdRxgaLb2RalS+kUdqgrZmDy2yvplZN+r5U9kQIX/B01j1tKCvL1KNalbXqQoR5E0YqIU3+0RKw9PV33Uh6QujfJlqkui+x109VgLAE5KVthqG39cwHyaMcbPVAAqWcJDTLUGf0ZFH80OFTeFSnAyjCZv6piPbB43VqTADVEf/GJb/XVNjoaSpGzYbI9uHR5G+luYl2prCH3P30UDwur/ncWz7EO0bHhgPxuE4emBkBNiyaeyZn7HMGgO9j5/Z19G6TFPDGra/LIyOsbdnUmWCApAwNR7p639Ezd9AuLbJkh+BCdC8MfSezE+Eqe6EZWN2hHvsaDUqt6mMl1YAcjyN1GyYC369tUIt8tCIVqOaaVZzxZUalgMd6+H7xrKC+t5zoBQpQycE834BJDzo98K5uORplNAQnvKY74mEjs+VdTy/FLvmSTobwnk6v6QhPIlwJak0ZBoIjzlmg+uC69K6RUnov5eqRDlvk2zwT5wmSDeFN12pAGlfitWNOBQKFY2s6SE1yERq/oGKcchpHghojGT78YCElCSkBAnNbti3ZghyjgRX1QRsitQFXU1KchUQQmC6cRfUStolWdLR0GJ1KwEQEq2grMiyELl6uousWLgV1VdbC4N1zFyRakFNVOkJKmvh5zJNeYqrjVSRVKvxAJlstsCKX7Yun2+O9UkEy34Jt8VIn2WqXAr1fArRvpbGVfKr6rtdT4uVqGtrzgfHK1filu+GbPGZ3wXKRrK80oiLJJ8PIZlIVCiW1DlwJaythH0NjXkKq404CKSnxUrUpZpWqaypilF2JX4+tGQNd01NHnftiQKPrgiuS6oQjt+xXIyKjubXk0xHrmch6ZGp+DeqC9laOA/yFjTW1JxKufGHbEUTNHhqnjV78XlqCGjAA02lC6i3sitIGTJYMeYibtnFkqrhKvxUhqmIq0Ip75Jq1EAKrPRPy/cIz7lE3ZV//xiRVhNz07GmAAzzE5J7t1SJOl2X7NzjkEyoExXN+ZhIq2w39boN0RJ17QmHV/QSde/m/2DlVIk6YKtb5WBJPSlXDMF/7FUduuHw8pxLk5/9JlqiLitsDo6apPxJEc352FJz6b/Qiumnj4+WqNPnMqS/61PyBtD6Z2FsQfl2H6Vr6uloNa/S+94ZWo11pCd4ePqlAAzREnVZW/LVJz+nUlYTPprzMZ9v4oOPfkG5omZMtERd3aZQL077b/+LsFiYsimoG3lD5zz/2R+rCMq6obEOhmiJurqhsR5BGc35OL/UzC8/Oh6AI1qi7vKDDXx54k08v3bjX//r/wNQhsZvL+7n5hUFho7uaY699yEAC3aaa18dDcAQLVFnlxPc+ewojv9d0RJ1znKWtVO7g+jKoEQdYEw1kLzQg0CtIO++rmIL1msWvQ/TpCfUrbHU7HB2WD2xNQ9euGuR9RdZ0RJ1ibLGe7M1kn46sWiJulbX5e1SKYiu/HuRxfHjHwa8Gi9ZFYQA24NPF3PoNYlelWxrqwZgmF/RuXlb/Q7Tdtm53Q7AoErUKRXO0m22/6IRI/nTzIfPXZUA2HQ0R+cWi6kbjsr56INX1yU7dzvkcpI7E3F7QtpQUNAF3CzEnxgdmoLCOhqjxD83UqtxsFRjzNKZSmhBdUshJS/PuQwVJFfb4zkfDRcOjpo0lgSjg/E9XLKk0X+hFSFhbctyrE+fy5D6rg8ayojN80GJOgihkOl/TLJzCaHXy9cpKCyPbaR337VYEJVdtfjqk5+zmm9h36HTse+qQ0Fokv374sm5o4bGXVvv/mBAVG/XHLpWrxAVqg/HDn8f+0xUfXjz5e9i31WHgqG7vLzvSqxv9GF/YFPYMjxKwvfYlBIuXFKGxs1bbtPaPhcES7muxrWvjrIwuZGRg+diOR/rUKgVM7Tui9s86lAQhhvLtwkhFGotFUo9Bbx6URoJvQ/TbJhIMbehQiHjhgY+D168Z9C9JrjYF3/6pxyVBSztSr7PxedbHQpVBDf0+JO8XygoLDg6UzUDOxKIs62tyqYmm/ElU+V89AeiaZIdOx0aW+H+zfgK1koLtv9RE0ZK59EXv8dBVOBDYVuKqSsVpm6E+6w6FBoaJLfumsyvRGQgUyXL1AWcWUixFgk06dAcXkkqKJx00lRF2DdSq/FStcqYpXMqmyQQQaTklUWboYLkcovGjY7whBsuvHZf0FgSXBxyWGoJx5gsaYxcbkRIGN+/jJ2LSJk+FLxcFf21UYjsIetQsDbO03H4WiQgKg6F7p2jwWfsqsXFz95hNd/CK29+SnfEprAagcIvfvYBjZGycWPj/b+x+vAsSfLJ2IdfK0n6UPjL9z+hORIQNfqwnw++PBoYGi0zlCQvXNrPpcsKCgeOfB34HLuuxpmTbwdQ6NsWOR8RKAwfO02yM4RyFAoNx64gMiFc61BwW0ssHZhF6qEk2XEvF0BhfEto2a9DoXNV50Kfx6PWoIuUIzk+5ZB2JZ91WsxZkTgc24eCEHxuZShF5mK/qHFQrzDv6ZxdT+NGoLC9SUHh0YrJndkQJpom2bXVpqlZcu+6YD6S79VKC7a/m8FIatz+hzkK07/HYdeb325RULhQZOpKePF0A7bvlzQ0SG7fNFhYDm0PacvjwKYyuqagULDDvg5TQaEgFRRqkZ834ioojBsGp7LJmCT5yqLNUNHjcovGtdbweKYPhaYyXBxymGsOnxTJkh6DQjVSrjy5kAqgUDoyjojUtIxCIXvwdrCXxBPMn939o1BYzzfxypufsiGiPqytNHPi4xAKTRE/hfGJfj7/8u3fUpL8YSj8WkkyCoXGiMHTh0J3hw+FIEpSBFAY8aEQSJKezpmTbzM9MfAUFGrlZAwKDV1hMeHqckMMCnoECnKqJYBC+fAE0ohDoW0sG0LBH4cmQyhcHbAZC7PwhVBw4LNOi/nI8r3dcXmnUKYqBJ+m0zEobMLmoF5hTup8W0njRgIBd2arDOYUFG4vhnlL61BobvS4e0dn4XH4GSsVQuHORyusz0QkkN+xPVe5snNXTkHhQjGoW2kkoLVHID24fdNgcVGDyE5hoM2m5sB302kKIi5J7khVWfE0TpXT1Kw48/a7CgpfJ5NB6LQGtDqSVkdyqcngemt4slMObFxRJerObpLkm+PLx+7JFLbpceeFNfQIFAAa77TiNpYpHRkHK/I5qT0BBf/PnkZ1uYnqctNTUHBqCWYfDiI0l73HTsagAHD72gskU8WnoAAqmKqjfY4//9mXMSjYjvlMKDiOzoyfS/JJKNiOyY27Qz8oSZ67sodcpvgUFEAFU/V0zvFn731Bxd+SSAS1WiKAwmuvfs2af586tslqXj2WXzx0mpaIJCmlxvS9LWiG8xQUAFZuDqGlK09BAcC7thG3tUj58ISKnPN3R3rNoG0sy3JvkfGhSgAF3RVBINXVAZvJDi+QOAGG82AL+KJHZ/6JGg57yzZrmuCzVJqSpsWewPtklVmpc9pNIxExuXIoU+NhweROAAWJqUtyjRIp4c4Dk4U5gU4457q2GDg1yZ3Pi6zP/7RitvX23OXKasF/mgqBkRTokVwIFX81JAlCKoJWskVwAdNG+BscCVUZ9mUioXAlIdT2we/OhHnnKehBnVtSynM2aEUrzEWdrsX3ddWkS93VxIp4YErDRfp7V01IKIV001LVYLksJLiRasdWJlzC1opxi3oysx7kPyit52J92Wx4M65H+iyrSjLiWbm2HspzuUwxsn3QKJZCM3dDdv2Zn/ld+5KJKpZp4/nnKjrGbKYAQilHnqtTKYfjSGcLgZNPpRj/rh87V1o6XEp7pfD8epYDvj3HQ2BEHOTspBtsLzVXYEYSpJT8OBsJZJ6YA+sGQf6DXMTdxUPNufoHs4STqiKFKp0s1RxIRyZcyRGBTcEUEjPy+C7XuSUhGS2nAlTXPZAS6UmSfhGl30u5cv7mOsJ3RNISBq0D4UWamwapqwuTTEtSyfDETeeNwLe9LRF3PJrynZ6kDpu08IYY1wzq11loMFgLyXovo/l/l1gebCyG3zXml7fWNY9sWcTAsNClJp+peWQX4wZQpzu8UbXJpuC1tXEeodWzEAlq42GZtOymKRK+34VbtWKTvXtQxR0khMvaSnMMDANDo9RTVoxPhOHYAAP9Y1j+yurG3TA0edvgQ3Q9NDTevh+Ww9u55X7wulRJxG7waN/8UvMP9o0+io9jqF+tdGrS5e69MM/l0OA9NP98VFyNiYfDsd8FUJU6tUoyBoZWXwEBKC2F5xcgMRAWrKlOdIQduovbGYLLjFyXle4SCLA9Dc0TtM6H13OyLZxjZlUjE1mp38/5vjaeUOXpIpLlw4SBXzidzU4430oI5vzcpMKFATOcpxNl0/dTUJLkhlz4uZl5f556kDS9GBgW7vuDcl2yHT/9tn6ucuWDT5cQ6RSaKdj2fjPSkwhNlai7f1vJlcmUZPfe8MRF5crmBocNEV/3qFw5lIwvI78xUngJZWg8bIdPk0VDcLpdGXgSmsPb0y6uUCuGqFzZ6rgcvhOCKypXdq0IGmbCqxSVK617EUsVkDusgp+kB+vfhcleE215Og5fp9VYx6majH5+FKG5SE+PyZXGaooTH78ffC4qV46N93M/Ut8xKleeubQ7+LuhO/ziza+B0NBYb33ds/zsdaV41A2Nhu7guEZMrqzHPtRbVK4cfdjPrUhOibpcKSV8eWFX8HfLqvLmGypFnetqfPzl20Ff54ZJDr32FQCPi01c/PQ4mu7guUZMriwuNTH6eTj+qFxZnWinGgGvfvy6kislWLdCYLiWy+NdahtWrFgM3wihu9jscHWzursTNTh028LRJIYnYnJly7qgfzYkRlSu3GzbDEbA8LHI4Lgq688LhPO05AouraXQaxKzJtnfXUZKtZKdz+vceaDmXxqX3bs9PA80rS5XqlicbKNLy6Y4KH+X9txVCc0UbPt5I9l2nXtn7FiJumRKsmePjabB5XvxJ3JryuGltjJFR+PianyfMWxUeUGvMukZ3IiUqBNS8nKlwlDV4VLKipWos1zJ29MuLVXJ6d64XJmtwOE7JkLC1R3xEnWNSya9V5qpZh3yu+L7XeteK4mbnYi+JcSWmUCurEOhNtFBy97RWIm6OhTKKw0MvXEmJleu55s48fH7CCF57e1fxb5rbFwZGttaF3n1yNexvqih8cWdN39QfYiWqHtSfYjKlfOR2Ic/Pf5F7LtGI4bGt46cC/4uJZy+uJdLl19k65Y77Nh+IxyHq/H5l8rQ+OKh07ESdZVyioufHqdcyPJCJOcjhFDQTZvO1y7GxlGdaGf93DaMtlW0PWGAVR0KiXttrG9cpdi3Fm7rXBi+kaNp2eLR1vVYibpETc2BpP1EzkegreJxfLZGRRecaIpLkpttmyOVCrNC56IencOSvVqVLWaN+xUrVqJOEwoKrSmXG9OJWIm6hKUelKYFNy/EtzTZdp1tP2+iVnS58w9xifa3bc8VDAEUOkzunSqxPBWx+qd9KOhw5ZZFoRwOtSXjsL9bQeHsQoqaF56gYaPK3oSCwlk3hRdRH16uVBh0FBSuRbzDLFfyzlyNlqrkVLfOVEN4vGwFjt4TCAlnR2yK6XCMjUsmw9dzVLMO4/uX8CLqQx0Kds8q2oGHyrxNHArp3Q9p2h7W/nWfgEJTT3iDrOebuPjpOwghOfazD8hFJMnpiRAKyuofPrkuXt73TEPjbyVJRgyNUSj81fufBI5LEIfCn733BQlfksSHwtlLe9m65Q5HXz0V2GXqUBj3oTC8PUzqWimr1VEdCi3dc0FfFAojx7/CyITRq1EoNLx6XWnO/iyoQ6G2aZnVnUuBLUq40Hu1OYBCfTUIESjUBKcHJYsRc0ZbxePtaZeKLviky6Koh3Nnc9WHgq7zlZnGjczFvVqVrXqNe7bFtXLE/oTkpTYFhWvzSR6vRmpaWpK9O2qYpoJCIRJZnW3X2fZOhlrJ4+bfzVEr/DQj5HPbSggB2/60Q0Hh8zWWZ4Ck2gYkM7DzgETT4doVg6KjofsXozXrsDXrUrQ1zi6mqHka+CajoWSVPsthyjE4K+Pl6w47FTZ7DpetJ6AgUVCoKShMZjUMf2OYq/pQQEFhPS3xTQ40Lps0LVqUMy6T+5fwTEl9luUeNJJ4nMPuWaXy4jSpOtOkFoNCaluoMHg1k5kTB7BXs09BobiioIAPhYbGVQq+V+TjiX6mJwYCKCQi6sOlK/u4/2D4R6Mkfyxx6zMlydEIFBoLLOWVN+LdR/3ce9QfQiFi8Dx9cS+37w+ya+tdDr9yKjDyuq4eQOHIy6fpGwmhUC2nOfHx+xQLuaegsLbUwsSdkQAKiWwJymoc6+PdFCe7AigIM+IWf6OXxEQrtU3LVHfPgqNWmsIV9F5tJreYfAoKli0CKHy31WYpaQSGwdayZGTJparDJ50WRUOQ8jsHqw6bag6zus6JVAoZKVG3T1YY0B3uuhZXawl0f97oAg41lWizFBSmC2YQRFWHgmVIrl8zKK16gdSdbdPo2a6gcOufV7CLLlYyvpr4bdvzA4MuaOhJ8vDUGmszNYxEAixIpAUJ3yh97YpBtSYwLYnpg7OzwaViCy7PJsEAS/MCi26f5bDg6lyuJTFNCUia/AwWmz2b26bJXdMk4asR9ZyPuHC61WA+BQlXYjgq52NqXSCRnBqSVE2JaYPlr05aFhJUEy4PdhRISNBrAqPk7wEf53Da16numkXYOlIasKJ+VG2ig+TWSRKbZ/CqBq5mxkrUbTryHZnWZWw/lsKpJVie6UYIj/3vfkIiUaVaSVL2FYTJsUEyuVWOvX4CT2qUK0kKBbVHvv9gmL7eCV4/eIGKXzh1dqEV19NVgdkXrrJ9+AElP9YgWqLu/WOn6GhbDvpsx2Rsugddd/mrd78kkahRqiQoFNU4Rh9uorlxlZ+/8Q2up1GqJMj78Lp9f5Ch/glee+kShaq6GecXOnAcU60U9l1gcPMDCr5bc7RE3ZE3PsNoXqHmj0NKjaXpXjTDYejoWTTDwa5YuL7yUJzoRm8okj14B+lpyKqGXFd9cqIVe8MqtZEFRE1HczSsfBLN0ckt6swNrZFvczB8A3O0RN35YZv1pMRywpyPPetQ0+CrLgMHNXcyvvFxc81hWdc4k0xiSIkmPXJ+ANkADuOewS3PwkKiC0mb4ZDQJB0Jl5srCeaLOqbmoevEStRdu21SLoNhqgcnQEuPjlP1/NQFEiOpYWV/2mbgucuVf2h/aH9o/3Lt91KufHRimfpSINli0b0j3Gs9uCWQflWfxlZJe0tIzdszFp4h8AzYlK2R9bPlFlyNe46/TTAk+/RwSXheTwRx9qYm2VcOl9znWnzpSPdoqMG21fC7Lveq16bu0r6i0bkaPkXGhpWOntAd2saymBU/rVdjBa/fLz7jCZI3widget+94LWsmZRvDAT/bn3xJhl/zOWVBhYi8uLWgyomISNspif6mXschkHvO3SalL9yvHRlH2XfD2DDhmk29T8iJQxcT+PkuZeCz7z1cmgYLFWSnLm095l988vNXLuz9Zl9o4/6mZzpfqpPAt9e3EvFXx0M9U8ErtNF1+Psd2E5vCOHw5iPlXKKm1dejP0ugKI0KSy18Ph+KGVufOlS8Hp5rI/1+TC0OjjHEkrXN4NfzEVsXKRcD511NZI3Q8ViZkTZbKqugVUTbBgPfSlu9IfbotyaQX8+XKZ/167mqHQ1BtddJVn67VzaQrhqK/pitRo4Mt3FpOCqfxmuZE/EwHx1LYnmSjQHkoZksDkaFq/mqeZIGjMu7WFEPo/O+TYW26F9i0W286eVqHuucuXslQIinSLRoLN9Xwa7KjETSq6cndBwkzpNzR6bBl2qNiTMuFy5sVVBwZVqf3ahmPLlSsl+U0mSHsrCOqpbeBaYUvJWpYSLqim4aAhuN6jT0CQddi07VHRIukqufODPt76iZNuaRs30sGwtthftnzIxKzpSkwhPkN+9qORKD5KX/PwBQm1tUn6tA69qsHZqt3LE9zQSbXkat07QaqxTXsnx+Np2zFQZu5yib9ttNm67A0BlqpOF2Q1YiQq1ajImV166/ALlchpNc/E8nVcOn6a5eYUsyUCSFMLD0F327VTHe1KS7OueDfrml5r59uJespki68UMB3bfCPpGH/YzPdtJwqpSrSUCuVJFSSoo1MfxxuHzNDcU/l/23utJrivP8/uc69KX9w5V8Ch4wtCBoCfINjOzMz0bM6tVKELSSg/aN63+AelFepFCrxsKRcisYmZnZnemm2x6ECBhCEd4FGwVyqJMlk1/3dHDuXnvTYDsaTZjgtEbfSMYrMKpzDx5895PnvP7/n6/L56n8befHg/nYVk2e3aruEKlkuTvP/g5uu7geSbdfdNsDwKRE0t9PLp6gGSmSLWUVXJlkA25PDFAcakDzXTwHTOUK6WE8o0RBQXhg9TQ9szgWBZ4gtRF1b9BIvETHqtDSm2qFRPsvNqMp0t0T5BvdXncrb4cWoqC7TNQtCRZW8mVd4OK4JFV6LAljgBTxuTKGhwOoFC/Fm+KBK6vPCNe0cuhJFn2BBMVC92WZFxVD+R4YOpKrpydV9dpa8JlZARqFUiklFy5cFcBsg9uMgAAIABJREFUpHOTINNl4dk+uvW7byd+dLky0aQz+kctaDqMfWE3yJUtrT6797hUKoKrDxolyeFmmz2tNZ6UDS6tx1PAJEesKiOaw00vwS0RkdOUkrfKZdpcn1O5ZINc2eT4nJhxEcBnw41yZfcGHH5gUkxJru2JWdQBPZNJuh80sd5TYeVArKItgII504y2ZxqxIwri1aHgrWfoeeWbBrmyspbj7ievIYRkxzunGuTKxalBzp58m5a2ZV478UHDPL65epBLV46ybet9Xgv0f1AZjfF2bL9JfYjLlU+rD3G5sq4+9HTl+fOffBqd+QAK5745wN4d93k36CgNSn34h89eCwONu3dFgcZKJcmvPvg5pUKO4+982CBXruQ7uPLxOximw+F3P26QK5cnBhg/8wK5rjw9r11umEf5xgjVu0MktsyhHYzJlQEUjIUcq3uXKA9FqopRU0Vxlq1xb99Gg1zZUhQ8f8/E1uHLbY3b780bPq/kHZ4kNT5rjX1TS8nhWo1Rx+GubnHZiK5hHckxvUyX5nGlnGyQK5O6goKlS65Mphrkyqasz559LnYNbl1sDDB2bjXZ/FqO9ckqY38zyw85flQwJJqNAAqCsY9LlNeiE97cLkMoXLtjYbvRSRhqsxntVFC4spwM01FFAIVhU0Hhjh+DAigo+AoK01Z05zc5Pu/Nqz5Bn/QbrMciut0b8NK4oJiSfL3TwY2lX/dMJhkaz7DeU2F2z1pDmnMdCrXRBbSd0YUeh0Lu5duk+6PcB3s92wCFVMzTcnFqkBunXg2hYMYkydvXGqEQ7wD1+ck3v7VH4/eSJJuflSR7uvL8+XufkjCjdmxPQ6EuSfoBFB5ODvHyS2fYM/osFAoBFLp7o3ms5Ds49dFPQyikctH5iENh2xtfIYzoJo5DIXPoQRQt9LUQCtUDc89AYdOl9hAKxZZI7guhYMDpbZJyrLJ684bPsQVPQaHLpH6ZCuBI2WbUUUHvy7EcBh04ppfpFh6X7CRTdszTUvN5qVNB4dJcmvVKtHVtyvrsH7WxbQWFWiyHr3OryeaXU6xP29z9h0V894fFDn+8IipdsPufdysovL9GuaSHFnXNndA+IKlUBDevGziaoH5eN7XbZBKS+aLBldVkgyT5XKZKk+5zy05wRzTusd50SrRKny+TjVBo9lQtvZDKt3ItEVnU9RRgeEWwkYSLOx1lDRGc796pFMmKznJXjYU9aw2Ibb3WhVm0qI0uYG9fJpS9pdYABasvKhV21rM8+fwomvCfgcLS1CAz97aTa1vltRMfYCVsasH+/c615yhstIRQiNvGff7Fm6yutT0DBcc1v1uSXPluKNyf2MSVm6MRFCyHYlCucPbKAVbWmyMoxL7M/uGz18ivtvLWy1+zJbZSqNUiKLx34kMyPdE8VpcjKDz37icNUJifGKZSzIVQ0M0ICivXtuMUsiEU4vPwzm/FWE9TPTCHM7zWaFF3qR2zpnH3KSg0FTWev6djG3B+p01Fi3o+jqxLsrbHfErwWaeJp4nwAjlSqtHsS8ZMk0uJBFpMrnxVlmkRPhe9JFOuFcYeUprkWGsJS5Ncmk2zVtNDubI569E26mHbghvXDLxaZFHXOaKTzBmsz7nc+3g9bCX/Q47fCgxCiHeB/x0Fu/9DSvk/f8ff/Rnwt8ARKeXlb/ub6I8hkTOY+rqIldawWgywtAaLuplpjWxOkjY9kkGafCYh8XyY2TDpTKozsCVIXm/SfZY9nVVfoydY+tYt6jqkzz3TxBOC/qBOoi5Xmp4yDsm4koyruueoTGs1l/tdPi3FoAOTrU5ZsqLj6j7L3TWyywpCuUcKAWbRwm0v4TXX0Bey+JoRWtR5qzmSW2dBqI7RZS0dyZUO9B2+Rq2YpRbUILh2IrSpGxq9Q35RBcyWl1RKb2GjhUSywpbNj5iZVfvmS1eOALC61sZA/zTtLeuMT6lYR92ibmmljcN7b+P7WjgWlyvfPPQ1q+tNYYs3xzVZL6ivykN77jA7r15/ak49ZmW9mUy6zPaRKSam1fOduqCC4fnVVjYPTdOSKzAV9I6sW9StrrWxf981XM9gLhiLy5V7D12itN5MKegiJaVGJWiV17XjIYUg6FiYUo91Clm0dBWrbxlnXnWD8q8FzizraZzeDfyUi76QJeGaoUVdomywNFJE9wTNy+p9xuXKsUGHXEUjGcsbqrffuNus0RMYzYwEPR+bfcm6JpgzDPo8D83zOOqquFcrPlPSoIqgR3fQjMiiLmtI7q1bmLqkM+2imbJBrnw4p5PJSjRLogd3b6pJXZsL92ya+yxkTdKy6YcFH/9RuVIIoQP3gbeBGeAS8JdSyjtP/V0O+ABlzfev/zEw/EGu/MPxh+Of/vinlCuPAg+llOMAQoi/Av4YuPPU3/1PwP8C/A+/7Yvf/P+eIII+DE3DaYaei4Iz188LfEsRu2+TT3eHomaxJrg1m8QzBdKC/W1VckF2292KxWzwlnQTXjOiuoaPzDR+sDfMah7Hi9EG7Ve9ao+nGR79JcmBlYjQJ7erny3DZcsTPewSXcq6PA66/KR1h/5bLVhBxHJ9+wpGj5K/hKORPh9VGja9Fcls3nqa0qWd4e9975yjWVfBzbWZXp7cHA3Hjv5UBRubhc3t68+Fprad3U84cORrMpqKKZz84g2KJZXg9OLz5+juXiCrmVSqSf7uo7fC5/uXf/J++PPScisff/Xyt47dH9/ExRt7nx0LYgoTM2p1MDI4w8uHVCs3z9P45WevUQpk07dfPk93p3KDWioZfPzpu+Hz/ckf/cfw55l8O5fPHQ9/f/tnamxdWsxPDDN1J7Lz2/Xe59Hjru6lEKxg0oPzGDuCOgFPo3B2d9jzUTs8TiFYkWpVg9TFSPKdOKoCwGXXJFsw2PQgyns+MxrFc3oWTbbmo1XtB4PqepCOzpFVh+6a+qJ9aBncTZporlD+E5VKWLVzRqSoBFuLjCt5KRkFtE8vp9Fc0GxoTXqMdkbX6ZWbwXVq+/R2ufQE0/ccydjHwZ7Othl+KUO254etGH6b4GM/EO8OMhP8W3gIIZ4DBqWUjaHypw4hxH8jhLgshLhcKpQoztsUF100UzCwL0FpzcdzJYuTkuK6oFDQyDVJujt81oKl/NSyxXpFZ72msSlrkzN9Vmz14TxxTFZ8gw1fZ69WxZOwErzFvNDJB+3jD5dsKkJQ0AV5Q5BPaOQTGpYHe1d9VpLgCSVXrmRgJQNtBY3eVZ21JrWWXOyvUmp2KeVc2qYzWBUDu0UtFavdZfy2Cn62RuJOl5IkW0ogfMz2AmZ7AWF4lG9sRk9WMdIVEh2rJDvWyXau4FYTzN/eSaZjGZAM7hqjuTNPc2ee+bl+5qY30RFE7jfvGKO9a5GOjjy3bu+hWMrR1aXShwcHpunuWqSlqcCXF5/D0F0621YwDYe+rjx9XXkM3ePLS4fIZUpkMyUGe+fDsUIxw+Wbu+nvVs93ZN8t+rry9HbmGZ/uZ2Kmn75upcTs2f6Qvq483e0rXLqxh1IlTW+XCqwOD87R15WnOVfk4qWjGLpDW+syiUSV7q5FursW0TWPG5ePks4WSKZKdPdN0961SHvXIpVilqmxXbR0q/c8su8G2c4VMh0rrE73UZjvItGh8kZyw3OY7QWMliKVu4MKCq0qPiG6NvDbKsi0g3WnC1/3cbI2XsKl0uKoHAcB/RMpqkkP2/DJt7qsZSVrWUmmKtiSh8WsuvlvdArySY18QjBc9uiuSRaD3JuJhEHe1FnVNPbaNiaQDzrzLKCzIg0qUmOfVcWRsOFplD3BqmuwZusIAdvaa5RqAttVcuVGUWOjqJHOSLoHYD0IUc3ecSnmPYp5j47tSbI9CTZmGtWz73v8YFVCCKEB/yvw3/9jfyul/LdSysNSysOpoMVtU7/JzvdaqGz4jJ20cWO17n39Hlu3eSwua9yaiFetSfZ1VRnMuNxdt7hXisYMJMeTJVqEzzkvxYyIQsg53+dEuYwAPm5KshprCtNf9njjiceaBZ9vEtix5lDbF2B02mC2zWNse6yXng9bxrI0z6dY2LZBYUusqsXWSJ/dhFZIoL34ENETFT2562k2vtgPQtL71kXMpqjhyNp0Lw9Pv0S6bZXtb30V2rUBjF/fx81vjjK85T5HXzkVTSNYKYxPbOHFF86xd/fNcOzZdmy/qUfjdxdE1eXKZyTJV56VJB9ODvHWy1/z3OhYOFaqJPmr90+Egca+3mge+Xw773/4MwzL4Y33fkkmF81janwLN798hZauRQ6+9XkoV0oJM1f3MH9rF53bH9JxOFrASk9QOLsb50k7mcP30DZHyo+oGqTObEKrGiwffYLdFn2eyXWTHddzuIbk7sENaolom92f1zgwbrCYhbObY9tvKTmc99mz4XEnp3OhKWalGKwUej2P80aS8Vgz2BQ+rxslEkJyppBm1Y0uuFbL40hfGdsVXHqcohbradrT6bJ9h8daHsa+aZQrh59P0rMnzeyldSZPNlb6ft/jtwHDLDAY+30g+Lf6kQP2AKeEEI+BF4BfCiH+0X1N81BSQWHdY+zjUgMUejdJtm7zWFoS3Hlghl18hJDs6asx0KSg8GAjJkkKBYVWTUFhTkYfUpNshELcqaq/7PHGosOapeRKOwaM7Quwb05jts3j2haXWM9OtoxlaV9MsLBtg+WRWPNQJ4JC5fkZtN5vh0Lz69exYlAozXQ9BYUod2D8+j4eXT0YQiFqIKtx/lQEhX17IihUa0ne//XPvluS/I4ejc9USVrfAYXj5yJp9Gko7L4bPl85gML6RgCFvmgedSiYpoJCNqY+TI1v4fzpN0IoGKYbziMOhU3PXw0lSRlsH+pQSG6JpGKqVgiFyotT2G3RMj25brLpSlsIBTsW8KtDId8kObdF4oV3jYLC7jVfQaEt2pkbEt4oVOn1PM4mG6GQRiooIPmymmbVi3lami7PdyoofD2bfgYKO7e4rK4Kxq4qg9v6Mfx8kp5dCeaulZj6ao0fWunw28QYLgHbhBAjKCD8BfAv6oNSynUgrAISQpwC/s0/FnzUDMHOP+lUUPjVKi5WKFd2bRJ0IVlaEty9YyCt6Ebd1avocX/Z4kG5cR91LFfGl3C+lmJOb2zj/bajOvR8kkqxFuvP1+FK3lh0WLcEn/Tr2HokV25ZFoBgqkVysw6FulR1X6kG05tLFGJQAOi40AtCUnl+pqFjEFJrgIIeM7qt5VtZOHOQzLdAYXpMNXTp3fKIo680SpIXz7wG8AwUAN7/terd8GdPQcFxze+EwvSTHmbnu761SvLyTaVofJsk+cEpFRt4GgoAf/X+uwgkv3jvM5pjkmStlgyh8Ec//SV+JjpXC3ODLD7pp6N7nj1vfhFCAeDxTdV0pg6F+DwWz6nU7megAHind6AJqLw4hddeaZQrr7ThmT53DxQaoNCxatC+Ksk3SS5tc/D8SK7ctwTgc6dF40KzEfQGVIOvF6sqNTyZZNw0Gyzq3pIlJPCll2bVNxp6Pr7YUqbmCS7Mpql5WmRR1+rR2QIr6xp3bulofiRXDu1X1/rczRpTX/9w30r4LcAgpXSFEP8a+BglV/6fUsrbQoj/Ebgspfzl7/rimqGxMVelezQFhgGm3iBXlkuCwSEfX5dkm6KboU7KbYEF3M7m6Kyv+RrNmk+Tpsb2BnJlCsmEbjDkugwGMcm6XGkA80mNnWvqd02vy5XqKCZh61xgZBOTsDxdIqSg45GCRPsjFfQTUuC1VtBXk+irSXytKZQrZc3C2rRAbVrJbL5wIrnS18h25Vm8G9VI1KVKgFS2wJ0bBwFVbl0/rEQVxzG5cvU5AC4HcqXv6/T0PGFusZO5QNary5WVapLd2x4y9mgkfJ66XOlLjb7uJa7cUkCSUuDEfEKbsiXOX1U35+0HUUu4TKpCtWaF3aLOXFbz8Tydob45Zua7ePhEdbSqy5W1WpLhTY+5/3A71eAjrsuVUmq0dy4ydWc0+F39W/0wUzWe3FRznL8b1VFo6Sp+1aJ8W8mU/q2R+geG11VEX8qgL2XI+UYoV+quxkZ3lY756HzX5UqBYD3jsWVex/XV5xs/ahrsX1fS+f61mF2iJsj4PntrNTRPsN9T16IJzEmDbuHRY3poWiRXmhrMlg0Gm9TvwouqK4WAQlEwOOgjXBlUEEeH50r6n0sjHYuuPU85cH3P4w/VlX84/nD8J3z83lVXSh/O/2+ToUVdz8Ecw0fVz8tPJHeva3hJQ0VnRz16OgNJ8onF5IoqotJS8EJnmZagRfupjTRLQc/HrOXzulEmGew9/52Vww86/fYKlzcKVTTABf7fIBlEMz12r/ocWlbPN9UqubhJPSZtOBwYN+gLPC4eby+yGBRRNeOy6UobySABaPHlGVIdquejtpEgc3YIAsms7c9Ph+fAnmuneG43SIFm2Wz6089pN9Ryeu7mKHPXlTzXt/UBoy+dB6AVm3On3mR2Sn0LHjl2ipGt92nWoFpVS/O6N+Qv/vRvaG1ZpVlLsLTSyl+9f4JasAL5N//1/xXO4/7EJn75+auAIJcp8t/+5d+FY2cuH+Dra/sBODB6l7cC5ynPVzGF8SCx6KevfcmurROAqtb8q1+9y0qQlPRf/fP/EAY2Hy3l+ODXP8V21Dz+1X/5b8PXuvloC1+ffhOAXPMq7/2zv1HXg5/k4ZXnIpfr0dt0Bc5Tvqfz8PRLbASJVl0vX8XtU+fer1psfHEAv6iuK/2966xZgXS5miJ1dhNaEDC487ba4hQdi475BJvvqlVgIeNxelStAgSw/bHFtsBs+XYHXAl6Pgpb561Fh94g0enzXJIZU0ezBWkpOVEqh12i/6PI4gQ9Hzpdj1eSkZXi3y/ULepgsMlhb+CkvlbUuHozsNqzfbaPOPQEeVvTNx1mv1HLYN212XEiR9PAU23Vv+fxo9VKSF+q7ZiEnj0pho+mWJ72sCsSz4Z61uH2HQoK04vqA1BBSIGhwfMdZZpMn4kgeV2lRwuywg9zGCYD9klACkGv5/F6ocqqrrFgaqwZAinUf6MBFB43QVVHdZUOWs3vD6AwE8Q4gmmgu4KhK21YRUP1DwTltC1AK1ikzm0CTSL6V0D4CE11qXaetFM8P0qidZ1E2xpmUykce3JrF3PXd9O++TGGaaObLkKTSOD8l28wOzXCtl23ANA0H02T1OwEH3z0UzY2mti5XakBmlBj+dUW/v0H72CaLls3TWEaDpom0TTJg8dDvH/yOP3di3S1L9PSVETTJEJIzn6zn6+v7WfvjvsYuotpuGiaRErVFm58apCDgfKg6eq1KrUEf/3BO2wUM+zdcT+Yo3qtxZVWfv3RT7ASNkODkyQS1XBsfGIzF758nc6eOZpbl0lnonk8+uYgk7f3MLDjHggf3fAQmtpWPPryRTbmemjaNgmoTt9CU1u2jVP78asWYlNQpCak+lzWkqTPDeEnPKqdZbyES3Dp0L5gMXI3w3qLQynlUbNk2P5t15TOtiXBg86gLV1w3WgS3lh06Kn6jKWD6zS43lJSBr6VknHNjMYQtAmPY8kyFV9jwdEpe8EkEAzkXPZ01sgXdCVZOvUx2LrVo2cI5ibr95K6wDUdtr/bTK4vwZMrq7/LbRkeP3p1Zc/eFMMv51h+7PDwnBOLpkp27PTo7vGZmDaYmI/2uIYmOdpXptnyuZxPMl+LFj5Z4fFaUqkPX7hp1mOmNH2uy+uVCmu6xsdNKWqxd79n3eXwss9EVnBuQITqg5BwZFLQv6IzNuAyNRCzoXMEO681kSgazBxYpdoVJVRpGxaps8OARH/1HuQiWcyebadwbhS9pUjPG5fQYvZ1czd2MXttD+2bHzPy0qUw2u77gpunjzPzeDMHj55je0ySrFWV+rC+3sy7b39Ef38kGi0vtz1V+/Csbdy3qQ/1Ho1Pqw/PSJKxQGMppj784r3PGIpVa87n2/j3H5zANB1+/tNf0ZSL5vHw0RZOnnqDju55jr/9IYYZzePG5aM8vrWXgR332PnC12FljO9pPDz1EuuzvQy/cJnc1libvIrF+hf78SsJmo7fQHTEWvmvJkmf3YS0PPIvzOHFgknNcyk2j2XZaHF5sG+j7kMMEkandDYvGDzolFzvj7bfui95Y86jr+pzpt3gYSrmmub5vFMuk5SSk2aavBaNtQuXV/UyVanxVSFN1Y8uxsGMw96uKvmyztXpZKjIgWTbiEtfv8/sBEzei2IdmgE73szQ1Gvy8KM8S7caTX++7/GjgqHnYE5BYbzKw9PlCAoCtu2VdPf4PJ7QeTwTk4F0yaFNFZoSCgoL1QgYWT2AglBQ2CAGBT+AgqagYGvRSd2z7nJk1WUiK/iqRw/t6zQUFIZWBWMDLo/6ouqUOhRSJZ2ZA6sUYxlqZsEMoVA+Non4Dig0vXoDPQaF1VtbGqAQd6q6efo4i5PDHDx6jh0x9cGuJvniwwgKAwMxKKy08/6vf/YbqySfgQLfBgX1mN8EhfLTUOiLoLAQQMEKoRDNow6FngAKZqg+CG5cPsrYzYMRFGK9IuNQ6Nw+ET6fW0k0QMHsjAAkV7MhFMrHHuOlos+zeS5F363mCAqxPJY6FCa63UYoSAWF3opUUMhF12nGl7y7USEpJZ+l0+S1aKwTT0EBjVPVNNVYQHUoabO/VUHhynwqgoKAbSMuAz0e01Maj+/Va1eVwrfjzQxN3ToPT26Qv9vYyfx3OX5Ui7qR19sUFD7bQFpBNFhA15A6GY8ndKYm9QaLuu3dNr4P38wnWXAbJckjmSpVKThdSbNhNtrXveoqKHyaTmPHcNjhSjpWXcbTGmd6tMjTUsLIsvr5Zp/PZF9jydrQeAZfSB7sLeDFoADQdq0bP+FQPjaJjBndIrUGKGixrtK1fCu1fOu3QmHmnuqgtP3IpQYoAFy9+BK67j4DBYDPv3iLTLrIX/7s4wYoOK75nVCYedLDzJOeZ6Hga3xzW6kD3yZJfn7uBQzdfQYKAL/87HWaskX+4mcfIWKOWbVaMoTCeyc+pKwHUJCChbkBFuYG2LrzNsPPXw7nIaXG1G0Ve3kaCgDLl3eD4T0DBQD//FZk2qZ87DEy7aLKZZVc2XermXKbzYM9xQYodKwadAAT3S63hzxwI+fp3XnV6OVst87DVOOt9FKphi1QUNB1tNjlc1xWKNRNl6XWIFcebKqyVNX5JoBCKFe2qCeYmtN5PK6h41GfyMBuA+lLHn5VYflh47X4ux4/uiqxNlVT8qOmoRkaLX3Rp7Ic5KRLTdARa+0GsFDSqYO2J0b+oi/Y8KOxfi36Rl7UdWoQjg050eNmUhoy0IV1JH0xOXiuSYZuST1r0fykkKy1ORjBWG4pZoWWreFnFRRM4SKftIZjRucaIvhmNIVHeTZqMdbc/ySWNKSz8SQa6xicxgo6WM9ND4f/rusuA/0z4e+TU9FYS8sq7bGMxkdTQ+HPg73zoes0CB5NRXlsm4emw34KjmsyNRe1cNsyFDU+iT+fZdoNzV7iYx2tqzTnCrhBR+/4HPt6ZzFNB0eqedTrQAD6BidDc2LXNllbiCovW2JZnGszUZ8zYTkYHVFSmTMXNdv1mqrItAKh42ukFiNZr9hWw4klRbQuR0lJCy0eEpVlmvCgvRT93XRGIIMmwUOV6DqtCEFeC9yjpGDAj67FFalRkRrCVw2memMrx6Wqjl93bvShK+Z7l1/RlFOVL0llIBVTJVemHKXlex5tW1Rm8e+dKgFQztuY9d7qukamLbrpiutQX0QYT+m1GxWNpC5Bg4zRCAxHClLCBwGtsW4/Dmrplwbwod2LxlZNQcqT4EuEhLbYl/xqSpJyQBMCM9YsBqCc8bBqGpoQJEqNp1LqPiIoqpLrkbORsBykoyMDc9TyWjRmNhdwAh9L6WtU1prDsVzbMrVSGk/41KqNEeemllVKgZ3d8kqj85WhuxSCscXlaCyTqlCzTWqBWhIf62xboRh0f/Z9jfxqBLWu9uXw+cpPzaOlqfCtrwUqSFooZfDxyS9H/Rkz6SK2bWHbFq4UrK1EN3FLW55KOY0rNXxPp7QeOSyl21axy0ptcCqN89DSVfwg+c1ba/T4RMjwc0nFOn/ZSRfd0cIchUwx+jzX0z7JQEUQHjTVoutgOQFpVwXS0081RylrSpEAaPcbV5wCSNev05jxcckVWPUENgHNiWisUBIkLPVahtYIhdKyRyKjgQ9W9vfcou76//1EyZUCtrzZEoJhcVLyILCo03XJ3gNuaGob7/mYzPi81FXGCL7Z4hZ1XQmXY3qZuv/HX1s56g2ddnk12svq7l81BH/frwZ0w+XYvEdb0NAzblGXEw7P3zVD78p4z8e2ms/w5Ta0oMAiblGnP8mSvjgQLlPa/llUW1C+PUQluHATbWv0v3uedqOI7wvGv3o+BEPcoi5rwxcf/oxysKKJ93xcXm7j/Q9/RrWqLvi4RV09puAH8/jv/vO/BqI05/qN3N+9wH/2xx8CUUyhDoa4RV090FgMQBC3qFvIt/HXH5ygWgskycCiDuDKgwFOnnoDKTWE8PmX/+LfhfP46tLREAxdvbO88Z6q5Fy009w49XoIhrhFnV1Ocu+TV3Eq6j3HLeqc5RyF0/uQ9S3DT64pizrAmG4meaUPgcDXfR4eV7UFRdti6GE6BMNyq8v5bYE5sQ+H7lkEeXUNFnXJisZ78zapwJogblHX6Xm8WS6H1ZV/J7K4gZHqZt/msFZFCLB9wafLdblSMtpRC8GwuKZze0xB3HQ89u52QjAoizoVV7AMh9Gft2A+ZXj7fY8fXZVAwJbXcnRutZi+2WhRp+uSvftdshnJ2GSj9VfGVFAQwK1CY2p0t66gsIHGPRoft9u2OVK2GbcMZhJa3XMUISXH5j02FyVXuxp7PpouPH/XJFcR3N1abXi+ZEln+HIbEljfsdwwpj/JqtLeljJiy0JoUQcBFG6NkB2eJdmdD52q6lBu8Lh+AAAgAElEQVRYnRxk8PC1hp6PdjXBFx/+jMJGM4dfarShq0NB1z2OHLrYMBYPNO7bee87C6IGeuYjp6qnAo3xno9x9eHtY+cbXqsOBct0OHb4m4axsUfDYUxhx/a7oWOWlHDx8lHGbhxk687btHcuhMVSnqtz49Tr5GcG2PXSuYaej3Uo2OUU7YdvN7xWHQrCchC7GmMvdSjU2iuU+wvI+qpTwtDDND0zKeYHKhQyXhTg8+HIfZOuAlwaalylph3VBSzpSb5uaox71aFQFRo39cZrcUTYHLaqLLo607ZBtOBQUBhucZjIm6rnYzCmaZI9e12a2uDBzcYVrJURjP5RK0ZCMP7JAj/k+HHBUIfCjhTT31SZvR2L+hsBFLKS2/dNlmJt29OWapYpgHOLKQqxQpNu3eXlhILCKTdDLbZn3G3bHKrVGLcMvsomQstzISWv5B02FyVX2jXudEaPMV04/lCQqwgub3NZaY32gsmSzq6rTUhg8sgybja6eepQ8Fuq6K/cV22igqMOBWvTPJ0v3IgCa09BoWc0ajVvVxNc+fgdChvNvPLWR3T3RRf72koEhZ//5Fc0NUVBt/GJke9REKUe87tKknEo/OXPP6I5G9U+jD0a5v2Tx8NAYxxOFy8f5dp1BYVDL54JJVrP1Tlz8u0QCgPbY+cjBoXtb35FsjPS7eNQaHr9OiId7Q3rUPA6S6wcWUDW7ecldN/PhVCY2hqTngModGwILg9JJtvCIdKO5MSsS9KTfNJtsWRG12KnU4eC4FMzTUVEYyPC5oheZcHTOV9MN0iSe1oUFB6tmtxfiGCiaZJ9Ox2aWyT3bwiWorITBYV3sxgJwZ2/XaT45IcFIX/UGMOWd9oVFC4Wmb3jQdC0RTdh92FJJgtjtw3yRT20qMskfDZ32iEUiq5OEnWzdpsuOxI1NnyNU34GO9YPctSzec6rMWEoKMQlyVfyDltKPlfaNW616aFFneUpKDRV4fI2l6UWP7SoS5V0BsbTSAFTR5axMx5U1XOmFtKkHrTit1QpvzhJwvp2KGSP3gvVB3zB4tn9lKZ7n4GCE0ChvNHE8bc+oqd/NrSoW19p59rFFzECKDQ3b7CUV3v4iccjXPnm0LcWRH0nFPzvJ0nWLeoW8+18eubFCAq5IjNPVPOUu4+GOXP5IP09i7zzTiRJSilCKIzuus3eF86E8/A9gzMn3+bJzKZnoFArpxqgkOteprCkgqO15WYKDzaFUNAz0Q0ip9pJ3lJQqDw/jZTBSjOAQvtkNoJCMI84FK6PuEy26OG3dwQFFBSSGh1OoCK4HruqDlUh+DjdWCW5BYf9eo15qXOulkbErtN9uSojaQWFe8uJULHQAyi0NPncHdNZeSLDIqpEOoCCJRj71SqlRZtMe+Nq4vseP6pc2bU7q6DwTTmEgpmE9j5VUjp222B5WWuQKze1O9RcwYW5FEXRKEmOpmqsehqnqxlsq/HE1KFwJpkMk5d0CW2upM2VXG41uN0WPSblwuCawBOS8yOStZbG5WPPTArb8rl7cB0j0xhYarrfhtdaofziJMQCS0jtW6EgPY3aSgu1lZZnoODaCeYnNqPpLgfePElPf+Oy+O6t/aQyxRAK8ePSlaN0d83zi/c+b1gpOK75rVCwHYOFvNrjPw0FxzW5/WDrd0qSF67vpSlbDKEQP766dIiB3nl+8e5nVAJJUiKw7UQIhWMvnWFD1t+zxfqa+lo+8vJpWrY9jk6h1Jh7uA3NcEIoxI+1O1vQMpVnoADg3xrE6yxSeX5a1UUHnNRtg/bJLMtDJaY2V0MoGK4gV9KRSK6PuMx0+uBE19zWNWVR92mfzpLRuPjeX3FY1wSfpNJUNK1haX5A1ngidc54aUA0yJWb0w4PN0zuLydQE5FYuiTXLJES7jw0WV4U6EQr1+5tBm5NMvZJkVL+h5nZ1o8fXa60S3VdRmCmBCK29A/bYwtING7PqLoi/ACTevQePAm2jMZSIhqriCgpRACp2HsvxxiTfqrLbsWQ4c2TdBqBY1t+KC+atZiUqfvIYPugIaEavQGRsGOt5gV+LRozU1Epdj2gVj+sVFk9F1CtNFbPpdORvlouR2OG4UQrBUnYbg2UMkEso7HuHAWQSUdL6VI5eszvOmaZNqbpIlFR9XJs/qlUGSEkvgTPM3BiFaXJVAk/+DDtSuNr/aZzJZKxlUI1ej5peGFMQUqBHsuadSwv7Dque6BHjReoBsqYlJB6Wp36DddOOdwnqj4M9aMmUe8ryLhOxkrpq54IVyWmJtFjVKnZ6rmEBOupcgi77NdLUENl4vdSrly4UVDl1oCR0mkfiW6Q+WmQwRlJZaWSaYJjesVA6gKpQ1eykZCTQdKT1GGLFi2dJzQzhL3QJNtq0ePuZYPyWs3H8mG4GL3WeHuQ26D55CqiAQyLvSoQaWo+uaXGAKgzEOno1mQk9yWG59X6FMDXqD2OdPnclimSQd6FU7NYmxoIx/q3q7qDBB7rq20NYNi8fYz6AmnicVRGDbB1y0MsoYo3btzdHv773u0PEME8fF/nVswOb9/Oe+HP5UqKh5ND3zq2kG9vuPnjY3cfxech2blFJSLZ0ufuvV3hyI7td0OwVl2dx4+iOW4Oaj5q6NTKKfIz0Wt1bhsPfy7m2xrAkNgc5TfUJqM8ECwHpzdazcQ/l9V+BTTH19B8QcdC9HlOdkZ3u1XTSMUWZvebglwbX6Or5pP2omvnXsJABPkNW53oWtxAY0kG15wHm81o7HHZVLkNnto+9Odi6fIL9cdIkpbfAIaFe0EcxfNo6vk9lyvHP1tBpFPolmDXz1vxPYmmK4u6R4FcmUpJ9h2MTlxcrmxrdhnIRGNxuXJ7snEZedZI4idUoPFlO1IW8obgXEfgn6m5vDPr4gm1zYjLlR2ux4tjUcQ5Llf2rApa5qILMy5XWvciXR4k2efVzSN9QfF8dIMkOlbpfP427UYRp2px79NXEbqH9PQGuVJfU/bw9SMuV45PjHD/fnRj1eXKJpHgzJXIm9LQXd577SwQBRrrx2DvPO8eV0pDqZzkrz6I7OvicmW99qF+xOXKsUfD3LwX9Uf4V3+hqiulhE8v7A//3bJqvHZcVZu6rs6vP3s7HOvum+boMaW8zBVbufzRCXTDwXPNBrmymG9l5XEE0LhcWXvcRW08SszS37pNzbJAQuJWBAzPcnmyW4G8VLXYfjOHRCJQFnU3RxQYkja8cMfC0SSmLxrkyo6CYHMpAkhcrtzqOGyLgeFTkcb1NEByiOhaLHuCa4UUui2xbMnh3kpoX7e4qnNvPHBTFx779/l4Huh6Xa5Uq6dcq0/Htij/5Xc9fnS5UrcEu37aQrpN58G5RrkylZLsO+AgBHxzv/EbuSPtcqSjQtHRuLzeuKbaYdbYr9eY8g1uxeRKISXHqlU22y6X01aDRZ3lSd6ZdWmx4cvBRrkyV4EXx0ykgGt7GvPQW/Img9dbqeYcVvctNoxZ9zpIjHUhhvLKoi5sx6agYM900vbcWINFXR0K1Y0c214/0yBXFlZaORmoD6++09h3d3xihM9Pvkln5xLHj0Wl3U8XRB3ee/s7C6LiWYt1KNQDjXG5cj5W+/Bn70YWdRCpD/09iw1SppTw5cVDXLtxkNGdt9k9eiuch+vqfPq5CjQeefl0g0VdpZzm8kcnqJXTHHz7swa5sphv5f6nxzESNt3HrzTMo/a4i+KFnRhda2j7J6OBAArWo3aKw+uUhjbCbafwYPvNHE2rJhM7Sw0WdUkbXhyzSLjw1dbG7XdnxeedBZuyLvi8tXHPu9VxeLFa5YnQuaLHr2HJc1qVrabD/arVYFGnCwWFtpTHzdlEg0VdMuGzf7+DYcLtS41bmly3zs6ftFDbcLn7d7/HFnUhFDoMHpwqszobfeipTASFq7ctirGT05F1OdSjoHB+KY3jRydoh1ljn6Wg8LWXwq/XPgDHqlVGXAWFW6noA7Q8yYkFmxYbvujVmctFz5erwKsPVbXl+Z0O5VQ0x5a8ydZbOao5h8lDK/hmNFaHgjO4hnZk4luhkD7wkJadj8PHeFWzAQrNfRFoCiutXPn4HXTd442f/IpsTJKcfhxB4Sfv/hoztjS9/M3h718l+RQU4oHGOBT+4mcf0ZJ7VpLs71nkF+9+hmVEsY0vLx7iwvW9jO68zbGXz4Tp1nUoTE0rKGzZEc2jUk5z8tc/D6HQ2h2djzgUdrxzCiMTa5MXg0LTK7cgzI4VIRTszcusj0aBS+HB4NW2EAr53lg/yAAKVgCFlVioo7Pi8/asR1kXfNRjUY4V522tKijM6TqnzDRe7Fp8TquyTXe4Z1vcqsTt6yRHOxQUri8kebIe87RM+BwYddANBYVibEuT69bZ+VaGWsHjzt8sYBd/mB3Vj7aVEAJ2/Wm3gsKn66zOC0iqbUAyC3uOqKjMjWsGZU8L5cqOrEt71qNoa5xfboTC9mSNfstlyjX4WqYa7OtedisM+y5XrEYoJCScWLBptSVf9OnMZrRQrmyqBlAAvt7pUEpJ6o2DW/IWzSsm5azHzKEVfFNS/+ppetBCYj6LM7hG9bm50KIeqTVAIbUjorpfs3hy8ihOIfMMFIoBFLQACrmmjVCunHk8wtz0EF0BFCyrEQrjE1u+lyRZqnw3FBby7dy8ty2CQlMxlCvvPhrh4eRgBIVYj8YvLx7i3sQwB3bd5ehLkSTpxaBw/Nhp+rZH86hWFBQq5cwzUFhf6mBqbGcIhUS2AhWVFVmY6KM80x1CQcRS5v0bg1gzbdibl6ntXQBXrTSFpzF4tY3MivUMFBK2CKFwYYfDSsIIA4MdZcmuvEfZgI+6LcqGCAOM22oOm2yPOV3ni1QKYrGpw7LKkO5y17O46STQ6wFPAS+0lmk3FRTmimZYRKWg4GMYkpvXDSobfihX5jo1+kcz1Eo+Y79awyn7WKnG1cT3PX48MOiCXG+Cia8KFJdczLQFCaXJJgIi37xu4LoCKyGxguBjV5NHzRXcWEyiGxJdl+SCD7/fclnydG7aSZKmBCRdUl2gw77LmGkybpqkgzqJes/HnAdn2w1Wg7x3Xaiej/Xo8+mtPp4uSdqQDCLVrcsWtuUzsatIwhNonsAMOjil5rO4HSVquxYRVQPpmsgllfpsz3SS3DGNNbiEV7ZwdS/q+QiMvHSRVMsGdlldtK6dYDUoHDr07kfouku5lKYY2LTNTo2QzhZ49ZXTOI6J45isrCipb3xiCwMD07x86BrFIEg4OduH7+s8nBzihQM32DY8RSGoi4hb1P309S9pbd4Ix+qFVEL4/OmJz9F1n0IpzeqGel8PHm+ipWmDE6+co2Zb1GyLxWAe9yaG2TI0xQsHb4TzmJ4ZxPVMpqY3cejgZYYGp9gIXituUffSa5+hZ4tUgzEpNVae9CE0j82vXEBoErucxCkE9RszPWi5MtnDD/BtA2yQa8FjZ9pw+jawty0jqgaaq5NcSKO5GtmVBItbC6y3uZhBo464Rd3lrQ5VS10D9Vuur6Tu9zM9elgr0RykLw7bHqu6xoVkkoSUaNKnLaiXGMJl0je471skhbre+iwHU0Cn5XFnLcFyRSeh++hGo0Xdzbsmdg2shKTe3qG1T8e1JY++KoMGVlYn2doo5X/f40eXK/9w/OH4w/FPd/xeypWPPl1GBD34ku0J+vZEe62HtwR+kF7a0iHpao+oeXsugW+Ab8CWnE020JhXXY1HXrBNMOCwHkV8LxhJ/CDfwdQlh8tRmuzZ9qBvny5psSWja9FrXRkMjG91j641raHsemKH2l8ndJeO8SxWVT1Pra2CHApSdH1B8kYUGc8cjiQ9WTMp39wc/t5x9CbZoLt1ebWZxVhkf9dLqvgqKxymH29mfjYqkT7y8mlSQiUNXfnmUJjHsGnoMZuGJkkJA8/X+ezsC+FjTrxyNvy5XEnxVdDR+emxhXw718Z2fuvY3fERJmf7nhmTCL66+ByVIC9i15ZxhgIviaIrOXv+WPiYeKB0pZTm1tUjDe8LoChNNpY6mH0QKS7DL0TuBMsTmygsxCo2w3MsKF3bDG7w+Y4sUmkOtjieRvJmtDKZG1VmQTXPwKpp9D+OAgk3hqPtWdOGwfBKtEw/1xVY1HmCbUWPrsCizgO+ziSoV/0frdXCRKYxLIpBJqTpSQ4koq3L1Y0kmivRXEgZkq2xUt+7j9T70FxJS9ajK+YHN342CIq7Ll07E2S7f5hF3Y8qVy7eLCLSKZLNOgNHsthViZVUcuXCjIaX1Glt82lv9ajagqQluTOXYCaQK4c7FBQcX7XdvlZOkdd1BJIjpgpGucGbfKCZ+BZYUvJWpYyHWhKuGIL7QeedVt/l4LJHxVCZj4/aJRPBKn+oCF3rGjXLJ2FrDXLl8LSFVTXwdR/N01jbvazkSh+SlwMpTfcUJAKvA79msPHF/lCSTHSs0rR1hnajSHm1mZmrezHTZZxymsFdY2FKcHmql4W5PpKpMtVKOpQrm4SKKZTLGUzTxnEsnj9ygdbWNbIyFUqShu4ihGT/LvV89doH03BwXJPB3vlwbD7fxumLh2nKFtkoZjmy71Y4NvZomKm5HtLJCuVqKpQrpYQvLykomKaD45gcO3KV1qYCrqvzt58q/wlddzEMl107VVyhVE5z9YOfYRg2rmvR3TcdBiLHFwZ4cOkwqVyBSiGn5MqgQUt+fIjCQgdawsavWaFcKSWUr21RUNA98HS0XXM4lgWeIPX1oEq20iS+6bM2oK6XWiHJrmtNuLqP4WnkW12mutSXQ2tBsGsKCglJrqbkygfN6gbfsiLprElqQsWtTtblyloEBQfVOv6OsHCl8ow4bqjOZT5Q8wWTFQvdlmQ8nxf6yzgemLqSK58EfU/bki5btkC1DMm0kisXHyh4dW0WZLsTOBUPM/W7byd+dLky2awz+kctIGDspN0gV7a2+eze41IuC64+aCTgSIvNaEuN2ZLBlY0oh0AgOZqosElzue4luCOix1lBY85Wz+dkLslMTK5stn1OzLpI4NPhRrmydx0OPzRYT0uu7270BOx7nKLrYY613jKr+2O2YAEUzLkmtP1TiG1RtVsdCl4xRffxKw1yZXm1mXufqByGne+capArFx4Pce6LN2nvXOLVd34d/ruUCgrfXD3Ezu1jHD8WVV4+rT4c/JaCqI1Clj979/MGuTKuPvzlzz9qkCvj6sOfvftZwzy+vPQcF67t48DoXd5++etwzHV1/v7T18JA464dMfu6cpr3P/gZlVKGV9/5sEGuXF7q5JtP3sZM1jh04uMGuTI/PsTEmaM09SzSE5Mr61Co3h8guW0GbX/UWKYOBX0pw9r+JcoDkapiVDV2XWvCsAX39hca5MrWguDoPZOqCaefkiu3rvu8vOwym9T4vDV2nUrJ0VqNnY7Dbd3iqhHJ6jqSV/QynZrHpVKKGTtSH1K6goKpSS4/TjXIlc05nz37XGpVuPWUXNm1w2Lz8SZWHpW59x/m+CHHjwqGZKsRQEEw9nGJykZ0wls6JLv3uJRKgmtjFo4XnYThdptdHQoKV1eSYa/IOhSGDAWFu34MCsDb5TItvh/SvH402z7vzdtI4OMBg0Iieq3edXhxQrCellzY4eAa0Rz7HqcYmEiz1ltmbs96lOYcg0J1zzzad0Ahd+w26d5IMqut5hqgkIzZ1y08HuLm6VdDKNQbpiLh1tUYFF6JoOD7Gp9+/vZvrJKsQ+G7JMmnax+ekSTr6oMUz0ChLkl6ARTGpwcVFHbGpVEFhVJZQaGzpxEKpz7+aQiFVDY6H3EobH3jLMKIFarFoJA++CiKFnpaCIXqc3PPQGH4UnsIhVJzpKrUoVAzJae3SWJtRtm67vPSosdsUuNkl0n9MhXA8yWbnY7DLdPkaiyHwQAFBeFxoZZixolBQVPtBExNcmEuzUY1+tZvzvns32VTrcKtiwI7lsPXtcNi84spVh7XuP/+Er77w2KHP2oR1e4/71ZQ+NUqlYoRWtS1dEPHgKRUEkqZ0AX18zrcYZO2JHMFg6tryQZJ8nCmQlaX3LAT3BWNK4y3nBLN0ueLVIpZKzrZLa6qpZdCQWHDiizq+jZgZEWwloKLOxy1VQ3Od99kikRVJ99dY3HPOrFp0HatC6NkUd0zj7N1JRoILOrqULB6olJhey3Hk5NH0XX3GSgsTm5i5u4OmjrzvPrOrzEtJ2zGcuvqYUrFphAKcbu2Tz9/m/WNlm8tiPouKCz8BijcfTTC5Zuj3y5JXnqO9UIugkJsHn//6eusrDdz4pWzDMfyFGq1ZAiF9058SDq2UljJd3Hq459iJaocPPFpAxSePNpMtZQJoaDHoLD8zU7cUjqEQnwe3rlt6IUk1efmcIfWGyzqhi+1ozsad5+CQnNB5+i6Ts2UnN/lUBWRRd2WNUna8ZhLC052mHiaKnoCeL5UI+dLbpkm3yQSaDG58lVZpkn4XPBSzHhmQxHVsbYShpBcmE2zUdNDubIl69G+y6NaE9y4buDbkUVd91aDRMZkZcrhwSfryB+WwgD8yMFHK2swdaFIslkn2WGApTVY1M3NajQ3S3zTI6n8P0hbEs+H+aIR1klsD3orZnVJ3tMp+Bp9wdJ3X2BR1yZ97pkmupQM2upxoUWdD5daDZptSbMt0Y26RZ2ay6MOn/aCWly1BxlqiaqOq/usdtpkgzqJ5vtKujNKFm5HCZmxMZ5k8XUztKjz1rMkts6Cp2HPtlPSsqFcKV3oPzRGZa057N7k2onQ7Hdgxz0WnqjnWV5UKb2lYhOJZIWhoSkmA9u6c1+/BMD6RgsD/dPkMiUePFbByrpF3fJqK4f23KZmm+FYXK586blrLC63sris6gkc1wxt6vbvvM/krAqo1v+/XsiRTZcY7p/j4aR6vk/OvAjAynozm4emSaeqPJ5Uc6xb1K2tt7Jv73VqtQQrwVhcrtz73CUKK20UAulTSo1qSV0MHdsm2JhT52FjWtVzuKU0WrqK2bWGM6e6UvlXgrqNQgq3dwNMD+NJlqRrhRZ1VsUgP1LEtAUtS+p9xuXKuz0uLSWNtBt9B9Sz8R82afQHRjMjpUAC9yXrmmBJ1xl0XYQnOOqqYHgLPlPSwAX6dAfNjCzqMrrk/rpF0vBJGj6aRYNcOfNEpykn0ZKSIPufREbNKD/u0DJkIWvQOvzDgo9/kCv/cPzh+E/4+L2UK6//P3OIpFrOtWxOM3QoCs5cOyvwEgqJA8M+3R2KmusVTcmVpsBPwMG2KrkgFfl2JcFc8JYMU/KaXg6Xkr82M0F2IjRpHseL0QbtH3qVxKkZPoMlnwMrEaE/26F+tgyXbXM6vatqThvNDlPb1PI2rbsM3GjBCiKW67uWMbpVUY6wddLnNoXP1/xOFCRz1zKULkZSYP+7Z2nWley0OtXPk5uj4djzP/+VerywuXX1cNhJuXdgin2HLpIVKEny87coltTK5dhLX9HdtUBWsyhVUvzth1GR0n/xp5EX8UK+nY++fPlbx8YejXDx+t5nxiQqo/HxjNLMto885sWDN9T78nT+/tPXw8rLd4+fobtDbakWSwYffvyT8Pn+7E/+Nvx5crGLy+eOh7+f+GM1tuYnePJoM1N3VNt4IXx2/eTz8O+mL++nsKCawmSHZ9G3qy2J9DQKX+1BBoE97flHFIKMQFExSF+IqkbHX1CB47Jrkl03GH6QDce+3B1Jhn0LJluD7uW2Bh/3Bw1/XY0XVpxQrryXMLiXNNEcgSElb1QqYdXOlyJFJfAwyHo+LyejgPYXyxk0R6Lb0JbyGI1ZE1y6Hlynjk9/t0tPoFjXypJ7n6ktn7AdRo5lyPb8sBXDjxZ89F1JecmhvOxipjUGDiQorfh4jmRxUlIqCEpFjdZWSXeHz0qwlJ9dNSlUdQq2xuasTc70yQdNWBcdgzVfp+Rr7Ner+EA+eIsrQmNFV934j5RsykKwrgvyhmAlobGS0Mi4kr0rPvkUeELJlWtpWEtD15pG76rOarD/XO6pUc55VDIeHRMZrIpBrU19wNWOCn5LFZlyVBWf5kNrEYSP0VrEaC2CkJSvbUFPVTEyZRIdqyTaNsi0r1ErZpi/tZNsZx4hfAZ3jdHUvkKubYXZqWHmpjfR2aOizkObH9Lavkxr6ypXrx2kWMrRE1jN9/XO0dGxTDZd5ouvD2PoLt0deUzDobtjhe6OFSRw6oKSJJuyRQZ758OxlbVmLt3YzUCgVhzZd4vujhW62le492iExzP9oZKxY/NjujtWaG9Z5/w3+yiV0wwEgcTBvgW6O1bIpCuc+/olDMOho32JRKJKR8cyHR3L+L7G9cvPk8mtk0oX6e6bVu+rfZniWgtTd0Zp61Xva3jvLTLta6Tb1lge30RhoYtklwriZgYXMFqL6LkylVvDSNuAdlVtKdoL6nNJuCT/f/beK0aObM3z+52ISF+ZVVnesAxNsYreu2422WxDdvedvmtGd3ZnIUjAarDzoic9LKAXQRAgSJCABQRBD7MQhHlYaMzuzI6mb/dtS9M0Tdt0TbKaRRZZ3tv0Gebo4USGKbLvvX1bs8QIEwCBKp7KyJOREb848f2/7/t/145jOFQzFeyYRTmj/mmOoHskRTlhU4k4LGQt1lKStZSkvijYvAAzaXXxDzUJluKCpRheDsNMVJ1vY1GDJUNnTdPYW61iAHNuY6F5dFbQqSLYGy1TdWDV1ijaglVLZ83U0TXJ1qYK+bKgaim5Ml/UyBc1MhlJezesuGLW7LBFccmhuOTQuj1BXXuM1dGfZjrzyuXK+u4oA2fqKa04PDxfxfJVMTZ022zabDO7oPHgeaBKEsmetjIbUhYPV6IMFwKNTpCcjBeox+GynWBK+BHfetvmdKmEBD6tT7Bq+PGM7qLNyWmb5ZjgbK+gGpCAB2dgcNJgosnmUb+fNCUc2PywjsxcgpmBNfIb/R4MoqIr09R8FO31YUSbX/FiraTcHAaHzneuEUn7X+LSaJsGDn4AACAASURBVBcjXx8l1bzE1rcvogfs2p7e2cuDOwfY2D/E4df9xCDbVurD6Fgfr792iR3b/MaoxWLityqIekF9eLKRX557wws0Bns01gqi9m57uSQ5Mt7NmTcus2fwsTeWLyb4s4/eo1BI8cF7n9De5s9jbq6Fjz9Vgca33v8lyUCvyGdP+nlw8TiNHTPsffsrT66UUq0UZh9tpXVwmKYDvvwpLY3cpZ2Ysw2kDn+P1ufLwaJkkLzUh6joLByexmzw78iJlQgDdzOYUYdH+9aoBnqAdM9r7H5mMJuGK5sCj99ScmTeYVvO5n5G50Y6YKXorhRabZsrRoLnuj+WxOGUUSAiJJfyKVYs/4RrjFkc6ixRsjRujCZCbeE62yz6t9oszcHQnbBcufFYgrbtCSaurjJ2YYGfsr1SMDT0xRUUli0eflZwzWzV1rVRsmmzzdycxqPhCNLtxyaEZFdXhc60gsLTQIfoqFBQyGgKCtMyAAXphKCwFmiL0120OTVnshwTfN6lY+r+AR+cgZ3TGhNNNnc2+ZEnIRUUGudjzAyssdTrR831quZBoXR0HO0HoJA5dScEhfxYWxgKNRMSFwrP7u5RUDh+wZuH42hcOedDYed2HwqlUkJ5Wv5EKES9Ho3roHD8aqBacx0Utvnt6QouFPKFJB+89wkd7S9CIe5CIbUOCte+PuVBoaY+rIdCz6E73mukHYZCfGOgW3Ip6kGh+NoYZjYMhZ5bjR4UzICfQw0K8/WSK5skft2egsLgqsP9jM7NbMBKUcLba2VabZvL8XgICnVIThkFoki+LqdYsQOelhGLI80KCtcmE1TXQWFgk8XigmDotmp/CIBwoTAQZeJWgfErK/zU0OErlSsHft6qoPDLFWwR9eTK1l4l+8zNaQw90pGB/o3bXLfpoYUoT0vh56jX00VsCVcqCaYDXwTAu2YRR8DnySRrgQu/2ZKcmjNZigq+cKFQOyibFwUgGM1K7teg4B7wvsfqGXR0S4FCAAoAzdc6kZpD6eg4dmtgzJUra1DQA56WlYUsc5frqVsPBWB8SDV06ewf5vDxCyEJ7salN9VnXwcFgI8++fClPRpNK/KDUBifbmdipvWlkuTN+0rR8KHgv9cn598AeAEKAH/20XsYus0vPviCdECSrFTiHhR+72e/xEn685id6mZ2agOtHVPsfPtcSJJ8fn83gAeF4DzmruwF5ItQAOwLgwhNUnxtDKexFJIre241YsUcHu3NhaDQvGzQtCyZr5fc7DdxbF+u3D0P4PBdg8bNekOVDLuDp/LqUfZyPM6zSAQtcNN7WxZwgPN2ilVHD8mVx7JFHwq25lvUZW1as8qJ6tEDHU3aHpR7dqtzfeJumYkb4XPxd91eafBRMwS5OZOO3UkwdDCMkFxZLkNfn42jO6TTPgIdqZx4Blznj631/lFfczSaNJtG1yxwh1RjcSTPdYNNpol0TUFqcqUOLMQ0di6r3zXdIWCCTCkKA5OukU3OP2S2JjFMQYsbqGp65rseOfUV9IUk+kISW2vw5EpZjRDpnvNautnC9KsrpUayaZnpBwPuXgRWoP9hNF7i/reqlmAi0MItEq1QLCa5flON3b6z33t9c/MCo5MdnqxYkyvLlRibuie4N+TXY9TkSik12pqWuHZnl/s7nlQJEI9VuXRzHwD3AvUcyUSJtXwdF2+osW9u7/H2194yx7PxLspj6j1qcmW1GqO3Z5RHQ9tw43YBuVKQbVzk2b3d3nvIgAGsHrGYvKMCkjMP/ToKLVHFySco3u9T38VDN/jraNhNeYyZOpipI+0Ynlyp2xq5hjKtk/7xrsmVAkEuYdM/pWPZArHubuwI2L+iTpg9qz7ACpqg3nHYW6kgbNjlLokNYFrqdAmTDRETTfPlSkPAUkWnr179LuxwdWWxLOjtsxGWQyR870MAGw6lwIzRtjvcE/THbq9crqxdpABCCz8zeRmN60rLAy9B+zFjgZ/XP0P9+jHp/v+6+QXOECF/+7HQmfXCWGB9GBqT3h0ieHEAoTThv/uxVzMPCb7pKLjH0D2O617z647v7/qd1c4BtYYUgf/3tx91Tv2u57D08yiC18UPXUd/p3KlEOI94H9D3Vz/Tynl/7xu/L8B/ghVszQP/Esp5egLOwps0pF8829GlUUd0HEwTe9B9fP8hOTxd6rnI0IysMP25Mpgz0ctLjnaWqTBbdEe7PlYF7U5ZRSJu1/2vwtY1HVicipXRgfKGvxZj1pSahGb3Us2+xbV/p41Sm71qtcndJN9Tw06XbkyWERVL016bzYRzyuEB3s+aqsxUpd7wJXMmv6ZHzSsjDervo9Sw0iW6PnH52ky8kgJU3e3M3VP3Q03DAyx7dg1ABpklSvn3mXSNYUN9nwsleJ89PGHLLut14MWdbWYQs027l//qz/15lFLc5ZSo7FhhT/6g79R31EgpgBwYOcD3n7tBhAONEK452O+mODPP3qPpVWVpBW0qBueyfDxpz+j6q6E/viP/sSbx93H/Vz9+hQgyDbNc+Yf/TUAC3acxzcOenJl3677tOxTGZSOpTF87nXW3NVOsOejXYyydm4vTl6dV/oHd1hxLeq0xQSJb3rR3Gf4h6fd6k8zSvN0jI1DKQSClYzFpUF3FSBh8FmULW5c714L3G5wpdCKxjtzJh1uolOw52PKcThTKFLnwiVoUddqWbwRL1KLg//NbMa1qIOeTJWdreocW1zTuPdAzV2v2GzdbHpyZdCiTrOrDJ5Jk9mwroX0j9x+Y/BRCKED/wfwPrAd+EMhxPZ1f3YbOCil3A38B+B/+U37lQGcduxN0nswwcKoTaUk/ZROIRkcVFAYnQ0zzNAUFNIRh5FieE2VFgoKEni+jn0bLItTuTJLhsZMRCMfoGsNCiP1UNbxgkxC4kFhrKsa2p9RFfTebCJaNMj3rIbGtNUYicu9oEvEhqWQRV0NCrGmVWJNK+hJFW8IQqF5ywhGpOqlvjq25kFhYMe90HvVoJDLp9k+GI41BAONWzc+/8GCqPaWBVIJfx5eoHH7EIZuefZ1QSgc3BV+rxoUcsUkewJdowGm55q9mEJf7zNiMT/G8nhYQaGtY5KGxgWiMX8eNSh0b3uIEH67fh8KbdQPPAu9Vw0KshJB9M2HxrTFBMlvenBiFqXWAnbMf26sQWG10aSQtPHEAgk7Rw22LAi+b63dndUJYjiSd+ZM2soOD5Lh8y3lOJwuFokgeaKts68TCgpFR2PG1CkG6oFqUJhb0ylUBLY3JunfatPeDZPhj4xmwOAH9aQ7Y0xdX+KnbL+NKnEYeCKlHJFSVoE/B/5R8A+klOeklLXw+lVgA7/l1rE3Se/ROhZGqjy5anqrwxoUWtscno4ajM4GZCBNcqRTQeHmQoLZgDdAWti8mVBQOGclWQuY0mywLE6WSiwZGl+kE1QDn37PisW+RYenacHVLuGtQIWEI88Fncs6D3osJjoDdmdVweCdDNGiwfi+JSotfqJKEAr6ySGoCwQaXSgYjTk6Tt1EC0T9g1DoO3bLWxY7tsa98yeZHOvjwNFLbAlIkuUAFN4//Ss6OnzvsvmF5t+6ICpivER98GofXoTCyyTJGhR+8f4XbGj3g3/Tc8385SenvUBjXcqfx+Phfs5dUFB4493P0APzuHP9mAeFgcM3vNcEobDx9RvUbfLb5AWhkD5xD9Hkv1cNCjJmMX90GifuxwQaJhMeFIZ35nz1wYVC35zO962S+53+st1wJG9N2bSVHS42RxgJlDqnbAWFqJR8FUmxpPljLcLihF6kKDUu5pJUHP9k7E0pKMwWdO5MxEP2dQObLDo6HcafwtiwDxLNgMF3U6TbIjz+eIGFR2HTnx+7/TZg6ALGA79PuP/3Q9t/BfzqZQNCiH8lhLgphLhZKhXpPJhRUBgu8+RiyYeCBlt3SVrbHEae6oxN+Rd+RJcc7CtRF1NQmCsHoKC7UJAKCjkCUHBcKGg1KPgHdc+Kxf4Vi6dpweU23bevc6GwYUXwoMfiWbt/EhmmgkK8pDO+b4lCkw+MyFrUg0Lx9eeIOl8WC0IhffK+BwUkLN/fEoKCb9emoDA/3sOBo5foD6gPlVKCs7/yodDZ6UNhYbGZj3/1sx9VJVnLaAxDQb3mBSiEJMnkOij4PRprUEi4UEjXvQiFrk4FBcOo3b0Fd64f4/sHuz0oBHtFBqHQvNl/arWK8RAUIs05b0wu1nlQKB4ffQEKHQ/qPSjIQB5LDQpP262XQ6EkFRTq/BfVOZL31kpEpeSLZDIEhVZsTuhFCmicLyepBGIkfYkquxsVFG5PJzyZHgEDmyw622zGRjXGhn3zJN0QCgotOsNfrrE0/NOSm+D/Y1VCCPGfAweBky8bl1L+W+Dfggo+9p7IKiicXYOYGwAQ0NqtDsbIU52JcT1kUdffVsVx4NZ0gjk7PP2DqTIlR3C+nCQXCTepOGGVWNQ0vkwmQyuFZkvSvGLxJKVxpU0LQWGj26nnTpfDRHu4ZK17JIWjSR7vyuE0hR8vGu+24iRMiq8/RwaMbmvNYH0o+PusLGapLGZfgIJ0NCYfK5Vi8MjVEBQA7tw4hm6YfLAOCgBnz79NXV2OP/zwsxAUTCvyg1CYmG5nYrr9RSjYOrcfKtn0ZZLk2W8OE4mYL0AB4JdnT9KQXuOff/gZMiBJVipxDwpnTn9GsdbuSApmpzYwO7WBrdvv03PoW/94SM2NNcgXoACweGs7ImK9AAUA59oWZKpC8fgoMmGBqc4fvWLQ8aCeQlOF4R2FEBSalw2agaftFo+6bbB85+ntiyooealND60UAI4VKlQECgq6jhY4fd6QJVbROG8lqUotJFfuzZSZKencmU7gINDd+uHWBrWD5xM6Y880VA6vmkjXDgPpSIYvFFka+WlmtrXtN6oSQohjwH8vpTzj/v7fAkgp/6d1f/cO8L8DJ6WUcy/saN1WUyVWJ6oqoqprCEOjvs0/wEvuhSk1QdM678j5gu4Fo1sTAYnIEeQczRvrCHwj85pGVQhvndRl+mOTcc2zojeQtAWgO5OW3vN166pPFYlktdHEcGMHdYt+wMdJVXFSChgRYSNnfRMQo2kV4ULBwKY047cly3TM+MlLpkF+3m8U29Q5ScR9r2BrN0236Aw8PkxM+GMN9ctkA0lUzyb8xd6G9ln/8QG8ugeAvq5J72KsVCNMzbV6Yxs3+Mv24P4ihhmCQnCsqWGFTF0B043VB+fY3j6NYVieDXzws7V3jWO6X6ZZjbG24B+PTCA3Y23Kr8gUEQujyU8qM2d8e2o7U0a6VbmW1IjP+y3cCtkKZq3Fu4T6ZT+jdi7jgADHEcQtaCj5K87JpEC6zx0byv55Whaw6K4UhAOdgXroZalRlkK5TkloC9wkFsq6F2cTEprr/LGlFQ0cibAlyTTEAjHGlUkTbAcch4Y+FXD9u1QlbgD9QoiNwCTwz4F/EfwDIcQ+4E+A934bKNS2/EwFLaLs04QuqGv2oZBb8dzrMCJheK0UNQxd6TZ1kTAwylIj4n5nTQEolNyrLSolSGixAp2AooKIo8isSUlTALqLSUnEVuUO0XWehYWMhWEJNKERz4UDSzJqIdzIs1z2C3K0RBmkUDn8QGnJP2mjjavYbtMO6WgUl3wLtfrmeaxqFIRDeZ1PY7Zxkarrf7mw2Bwai0arlKtqbHrOB1B9OoftaNhV5cw0Pe+PtbfMUzHVa2xbZ27Rn2NH67y3v0IxPI/mxpXAe62fh0m5GsWWDnPzvgtUJrOKY2tU7SiWhKUFf6yxeRazqtqg2bZOftmfR6p5EdtVeqrr5qGni97xtZYyhAcd73uJL/tQqCQthCMwpAAJdYHvcznlULtuNRvqy/55MB8XRB2lstWta46S0zWirozYIsPnqSOFKqoS0BRI3lqzNHQhQVf3h4ZADsNaTqDrEqGBEQlDITdvoUcFOBrx9H8CizoppSWE+K+Bz1By5f8lpXwghPgfgJtSyr8F/legDvj3rintmJTy579uv44luf9/zyi5UsCWdxuoc8+luVHJsGtRZxiSXXv9qHFQrkykbF5rLVFbUgXlyvaYyWuiRC3J8a+idZ5cudOq0OI2OVgyBB91qgHdsDgxY9PkZtoELerSmBwbilC7nQflyqayQ+/NJjT3rhGUK43JNImbcU9rz/78mntcofRdn3fixhpX6HrvG5qMPI4teHrhmAeGoEVdqiJ+0KJufkHFFCquuW5QrqylOdfyBP74D//Km8fX1w94YNjQPsu/+LkKEamYwikPDEGLulrtQ20LypW1mELFhURQrrzxfQ9zF1oBgabZ/OEf/Lk3jwtXj3lgaOuY4NT7ym1rrprizldvud+zCFnUVQsJhj5/05tHUK40FzKsXdjlNYPVP7hDzpUrjdEG4ssJBALHcHh6XCkX+WqU3uGUB4aFrMXVfnXh6jYc+D7q2dcFLeqSRcF7s6aXhBCUK1sti3dKJe9i+ytR51rUwRanSpOu9l9xBGcX61y5UrKzpeKBYW5F54FrkRi1bHbt9B9Rg3JlLGqx/ff+E1nUSSk/kVJulVJullL+j+7//XcuFJBSviOlbJNS7nX//VoohDYBW97K0LwpytidsEWdYUh27bFIJSUPA0VUAHURBQUJ3M+FU6M7dJPX9BIrUmOI8Ot2VSrsL1V5EjWYiGleEoqQkhMzNn15ya22cM/HqAXHhiKkyoJH/eGej4m8Tu/NJqQmWR0MW7Ibk2nVDLaxgNg868mVNSiUHvaS3jROom3Be4ypQWFloouew9+Gej5WSnHO/ur3KOTSHDp+PvReNShEIiZHDl0NjQVrH/Zs+/7lBVHbh9jQPrNOfTjFyPgGzrxxOSRx5gO1D8Gu0RAONL5x8NvQ2IPHmzh34RSdnVMMbn3kOWZJCd9cU4HGrdvv09Qy66kxlqVz56u3WJruYMfrl0PJUDUoWOUYzYe+C71XDQpavIq2PWzXZow2EL/dQaWlRGFDDqm7+5TQO5yibTLOdHcp1PNRt+HQ4wgtebjeG14ZpEzJe7MmUUfyTSa8cmy1LN4ulcgLjXt6+FzcrFU5ECszXTUYrxr4frgKCj31Jk/nI6rnozuma5Kduy3S9fD4XngFG0trbP+wAS0iePppOB38x26vtrqyBoX+OGM3S0wNBaL+ERcKKcn97yMsrAVkoJjDkS4FhStzSa8VN7hQiCkoXLBTKqbgbrsqFfZVFRQu18VCUHhz3qQvL7nRrDHU7L8masGJYUGqLLix1WS5wZ9jIq8zeCeD1CTPDy1iBQx2a1BwsiX044+prUWDUIhtnKb5yHdeTEGug0Lb4FNvf5VSnFufnaGQS3Pi9K9obfdjCksBKPz8Z39LXSDq/+Tp5nUFUS+Hwovqgw+FYKAxCIVffPDD6sM///AzMoF5PHi8iY/Pv0Fn5xTvnf7UUx9qULj/nYLCviNXQlC4+OV7HhQ6+/3jEYTC1ne+Jta84o0FoZA5dRcSAYnZhYLdWmDxwKwHZCS0D2U8KIxv9uMyNSg05QTXeyXj/hMeKVNyZsIi6kg+a4uyEPHPxTbT5u1SiYKm8WUkSVn4Y5u1Kgf1MlOWwbVCIiRJ7s4qKDxZivJkzoeJrkl2b6uSyUi+vytY8EMsCgpnUmgRwcN/P0th9qcFIV9prUT/+80KClfzCgpxdec3orDjoCSZggffGSwVdM+iri7msLm16kGhYGkk3Eu8I2KyNVZlxdG44KQwA6mru+wqe+wqTw0FBU99AAWFosONZo2HWd2zqIvZCgrpCtzYarJQL2l0z6NEXmfDSBKpSUYPLWImbXADUonpFPGnDTjZEsVjY8S8OIgIQSF16HFIfZi9tI/iZNsLUKi6UCjl6jh5+hPaOqY9i7rlxWZuX32NaFRBIZ3OM+u2fXsysoXbd/b9oG3cS6Fg/zgo1Czqpuea+fziawEo+MU8Dx5v5sq3e+jpnOad058G8iWEB4WdO+6z43DARs82uPjle8xOdb0AhXIhyVQACnUtS6zNq1qQ8kIDa8M9HhT0pA8F+byF+EMFhdKRcbxnSxcKjeMpHwruPHTHh8LtTRbj9bp39/ahAJ+1RVmMaTRX1WC7aTNYNiloGp8nwlWS/Zjs1itMOgZXK4lQivXedJnepILC46Wop1jouguFtOTRQ4PlWd+iLlYnFBQMePTRCsUFk1TTulzqH7m90urK5sGUgsKdogeFmkWd4ygoLC9pIbmyp8mkYgquTSUpaOEFz2CiypKt8XU5hRkNH5g9doWnhsGVeNxLXjIkNFqSRktyLWswlPVfk7Bgw4rAFpLLmyRr9eHlY/tkgmrM5tHeNSLJsJSZeZLFbixSPDYGEX+ZihQvhYJj6VSX6qlS/wIUrGqM2ecb0XSLfe98SVtHWJJ8/GA3ybqcB4Xg9u3tA3S0T/GfvXc2VDptWpGXQqFSjTC3qPokroeCaUV49GQzEcN8YaUAqvKyJkkGoQBw5du99HRO8fvvfeVJkhJBtRrzoPDa0SvUmoRXKzFyq1lAcviN89Rv9tu/S6kx/XQLesT0oBDcVh9tQqsrvgAFAOdhF3ZrXkFBl6qYQYJeNWgcN1jozTO+seJBIWIJ0gUdieT2JoupZgdMf+W6eQUqGnzRpbOoh8/FXWWTFV3weTxBWdNCS/PdUkHhip0AREiu7EuaPF6N8mQpSq2cN2Y4pOMqfPHwcYSleYEeqMRo22xglh0efVaguBio/vsJ2ysvojID8k4kHj64ZiAFYH0lWTVwLQaaPiMlVAMEjgUKY6p41ycaEOjDQaB1P/FwAJmK7veijtph4FiG451IhhmQMoUEN9oswNPMAUTE9CthHIG0/DE9EFOwq+HYSSRW9l5WrYRz4YPpxZXAmKbZ3uMDCK9WAiAWrQRiCgZWIC8kHthfed17/S5jhmswUzvkwTnW5i7deTiBeURjZe815rr3+nXHSgTMfWXAs0HqjpKYUHDSAhe6bTjee2m2QAsUUlVdFzMJxNadA7/23PFnRAz/hDMlONSkUUk0sI/guR3RwsVS3jUhIRIOWfjXkpSe2czfy56P07fXEK4maSQNmjf7n3RqFKRL4WQasvX+ER9djCB1kDq0JSyigQP+pFYerEG/7p8cw1qEWj8MoUkGKgGlI617/x+3JRvzgf01q591zSFTEjTl/G9ptksFIiOaQ3oufNKafX5r+OgzX2aLbZ7yqxMdQWXEt3jLbH1OXKg5m+U4y6O+nt89qDoUxYXN8mIzC4FOyv3bvqO2QHo6sjk0j22Dj4gJHSnxEpQA9m4fQqtBwda5N+SXLe/f4XdDyhcTPH7W99Kx6blmpufjLx17MOxb70UjVXZuVaugirR58HCnN7Z92wPveJQsnZHH/hz7t6mAYlnqlIsp5sf8Ho2tA4FHnPlmiks+GOJb/GBj+Zl/nEhWMNv81Uzwe1nqVv9vOhqaLWiZ8T/Xs1b/So2VNToD9vOPXCcq6Qjayw7xQJXjo3gE4b50a+Aut4TGouPnN2yJ+GMjRfUaYavU/w0Z/zydmHZfY0sSMYdGX2Fm5pGLIMsm02n8JBcqeMUWdc/PLSOSCfSYYNuHjTi2RNOVRd0zV65MJiW795pIqcgZlCub6y16A5mFQblyMB4Ovlwz4jgxRec3qr6ysGAIrjW5LtWaxekJC0uox4ynTZI73a4ObdocHfLvPEG5smNJIzvha+KeXCkhOhT49pDUHVQntLQFuSt+LVqseZnmg49oMvKYpRhDn59EMywcywjJlWKpjtGnW7zXBeXKJ0838/CRv8+aXJkRMb6+fsD7f0O3OH1cKRe1NOfa1t0xwzuvK0m1FlOoWc0F5crpuWYeDPsQCsqVD4Y38e0Dv8ntf/n7H5HNKNu4T7/xPTKj0QpvvH7Jm8cvPz9DTZJs6xznwDGleEzmGrn56RmMSBXLjIbkytxcEwsjfd4+g3JleaQdngT6N7z5iEpU5W3E7vnAsKMWM9vU1V4sR9l6L+NJkgtZiwd96upOVODooyhVXRK1a3KlOt9acsq7srYF5cqt1WroUeKcSGI5GiA5hL/CKtqCe7kEelUSrUoOdZZwpCq9nlvWGX6uzr+UsNmzx8G2QDdqcqXaT6bJoWXwp1VWwqtWJUBB4fcaSGY1Hl8Ky5UeFIBvH4eXiq1Ji4PNJVarGjdXwwku2yIVdukVnjsR7gfkSiElb5TL9FVtriejjAUs6mK25PSERcaECz1hubK+BEeHIjga3N4ZzkPPzkXZcK+BUr3J8p7Ac7cLhdj3LYi+ecTAtBdtr0HBnGqm6eCDkEVdDQrVQor+ty6F5Mq1xUbOf/ozjKjJm+/9MjSPJ083c/b8W7S3zXDyjfP+NNapDwd3PXh5QdSJyyGLOi/Q6NY+BOXKoPrwi/c/D83jwfAmPj73Br1d05w+fiU0j3NXD/mBxu3fhebx2RdnmJ3awJE3zocs6oqFFDc/PYNZjrPv3S9CcmVuronHX71BJF6m/U2/wAoUFAo3thJpX0bbG0ibdqEQfdZIbtMKhZ41v12fJdh6L0N6xWBkez4kVyYqcOxRlIgNF9dZ1LWVHN6drVIwBF9mw+v7rdUqRysVJjSDm3rwHJYc1MtsipgMlaKMVvybji4UFBriNvcm4iGLunjMYfdeE01/0aIu06Ez8F4D5RWLR/8hLNH+2O2VgsGIawoKjQaPzxZZmfa/9ETKXyncfhClUPGn2lJnsb9DQeHqfBIz8Fy3LVJhZ1RB4bodD6kPb5TL9FkW15NRHib8LzBmS96bqZIx4WyHzkydf8DrS3DiicDR4JvBKqWE/2bZuSibH9ZRqjcZ27+EY6gxEYBCtXcZ7cDzl0IhtX+Y+q1+YM0uR0NQyLT75cJri43c+uw0RtTkrff/llSdXwcwNuJD4f0zvwoUIsH1G4d/c5XkicvsGXyJ+vAbCqJeUB8CUPinZ77y1AdcKNy8v8MLNNZKgGpQmJhUUNjY71drxEWhFwAAIABJREFUFgspzn7yoQeFhlYfoEEoDJ45j57wARqEQvr4d0paUN+MB4XqlgXWBv3ApbAEPbezHhQW2/zAZQ0Khg1fb5EsB+5DbSWHtydtCobg07YopUBx3kDZ5Gilwriu87WRwKmlW6Oc2DdrJg+rUR6WA/Z1QnKkRUHhzkyc2bVg3Mdh344quguFQqAUJNOhM/B2ivKazcP/MItZ+Gl2VK/sUUJosO2ftioofLrKyryAuFqWJdKw87BESrh3J0LJ0Ty5siVt0ZSyWatoXF1IYgUCRIPxCh1Ri+dmhOuE7etet0r0OhY3YjEeJgJtyiQKCpbkbIfOdErz5MqGsoKCLeDqYJViXP09QHY+SmY5QiFtMbl/CcdQS2CA9HCW2GyKau8ylb3TeN3qpBaCQrzfNx61y1GmvjqMXUi8AIXcYiO3np7GiCgo1KXznlw5/mwz0xPdHhQiAUny2o0jjI71/YAk+btB4d7Q1hAUanLlw+HNPB3bEICCf2Keu3qIJ6M9HNj5kANHrgTyJQwPCm+eOE/7Fh8KpWIdZz/5kMpLoLAy18Lqo20eFKLJMrh8yj3dQHGqxYOC0P27u3Onh+hUluqWBSo75sBSS25hafTczpJcjr4AhXhFeFC4NmiyEjU8ubK1KNm2YFOIwKetUUqGIOUODpRNekybcV3nQiIBAYu6Q7JMt2bxwI7y0Iyh1/o6CMnRhiLZiILCTCHi9XxMxBz27bDRNbh3x6Cc8+XKTJtG144U5TWHRx8tY5WcUIvE32V7hWBQdt3PLuYorVjE6qIQE55cCXD/noGUipRR12i2JW1TsQTfzcWJGJIIkgZXEuyIWszbOg/NGMmIBCRdUi2Bex2LR5EI44ZBna3+vtbzERsuNxnkolBnSnSURV3CrY34erODFOrOkXT16IalKNWow/OBAvGqhl6F6Iobq5hNYTUXqG5dQBQjSCOKnGoAwJxqJj4wTqRjCTsfx9Sl3/MR6HvtBrFUgUpOHQSrGmPFzUvYc+o8IMjn0qytqCybqfFekqkcx1+7RKmcoFSGuXlV8DQ61kf3hjEO7X7Aak7Va3w/0oeUGiPj3Rzde5fezmlW1tRY0KLuZ29+TV2y6I2ZVoSJmXZA8k9Of4XjCFbW6phfVp/r6Vg3Dek13j523auhmHRNYJ6M9rC5Z4wDOx+Sy6u+mE9GtmDbBhOT3RzYd5OOjmlyOTUWtKg7dvJL9ESZkjt/KTWWZzoQwmHj6zeQtkYll6S6ol5bnGpFSxdJ7nuK4zYLlgtqTE5lMTvXqG5cRhQj6JZBYqIOzdFILceY25Ijl7GIltR3HLSou7XFpGpIkr6aSXsBLAFXWnV0KakzJY0ul3tMm2Vd41YsRlJKhHRoc9RgNxajjsEzJ0pSSHRNej0fm6M2D1dirFZ0EoaD7oR7Pt4fimDbEEv4FnUN7Tq2KRm5UkKPCLSMQbL5pwUfX7lc+Q/bP2z/sP3dbX8v5conny6AW9SSbInRuct/1np8TyDd9NJsq6S1KUDNCdeizoD+TIU6t/pywdQZcdRdW+hwyPAjvleMOI77aWOaw6Giv1y82Fx7jUO2Itmx4r/XjR71c0S3aV/WaF/xSTwyqBKKYrpFy9M6om7TmHJLEdmt5ErhCOJ3fEkyddh3e5blKMV7vqzXcvQedbqac2Exy1ygg/OO4yp6XydMxkY2Mz3pS3dH3jiH67zG9RuHKZbUc9emjU/p6R4jqRlYls7nl17zXvPBmxe9n/PFZEi1CI5NzzWHZM7g2IPhzYxOdr4wJqXg3NWDXh7Drq3DdLsl0jlTcvGyb0P35olz3s+L+RT3vz0c+lwAeRlhZa7F60sBsPH1697PC082kpt11R/hkDrkP5IUvu2n1p9NbJml6Mp/wtKI3+vw/m5yh0qprtgG0bLGhue+ynRnox94rV81vD4dAJfcNgHS1hhYs2h1Mx/LAm4kYwhb5TUeLZe9RKYHRL00/ogN+wO5H7dW42gWaBYkIw79jf55+uiJ21/SdMhmbFoD7ZKeXHSD4qZF+44YdW0/zaLulcqV8w8LiKRDIqvTc6yOakkSTSi5cn5Kw47rNDY5NGdtShVBIiZ5OBVjalXJlZtaFBQqjiCmSe6X4izoOgLJkYiSJKtAFBjRIjgRiDkO75ar1J7EVwzBE7fzTpMjOThvUzQgaSm5clQlAtKXU70YyjGHeEXj2UCehY4KSNg4FiVaNnAiNpqpszq4pORKB+LX3VyEiAWW5nkdOOWI6zFhI6Ug1rhKetMkTUaewmIDYzf2Ek0VqBZSdG97ROcWlQeQf97FzNQGEsk8pWKdJ1dmhA+FWKxMpRLn4P6bZLMrpJwkf/PFKUDlFEgpvLyCoCRpWTob2ue8sem5Zr68fISG9BoruQyHdn/njT14vInRyQ5SySKFYtKTK2vqQ7kSJx6rUK7EOLr/HtlMDtPS+ctPTwGSSMRE0xwGtqqLOF9IcfOXHxKJVDDNKG2dE14g8ulMN0NXj5DMrFJcq1dypdugZX64j9xsM3q8jF2O03b8DlankkYL325RUIiopiza1mmsaBQsQeJqDxKJNCRSd1h1c1Kqa3G23clgGQ6GpbGQtZhoUTeHxjXBzhVYi0kyFSVXPs2oC7x/UdJalZQ0SDhwsc6VKytwtFJBRyU7xYAhoUrJDSQnjSKOm4RZdQTj5Sh6VZK2HbY2VqhaEDWUXDkz756nCUlTO5QKkEgpuXLhqYJX+xaNurYY1YJFNPW7X96vXK5MZHW2fZgFCQ/PVkNyZWOTw/YdFvmi4PaTMAE3ZysM1lcZLxjcXvV1W4HkaKxEt2Zx244xJAKZfo7Du6USGdvhq3ScqYBcma06nJ6wsDX4oi8sV3atwP6nBispyd0dgepKCV3PErSMpFnuKrK8K2AL5kIhMpNG2zuK2OwH8WpQsAtx2t+8SaLVj44XFhv4/ouT6BGTwTPnQ3LlzEgfVy+8RXPbDCfe9bvnSamgcOfePrZve8Dx1y55Yy8WRL1oG/dDgca/+Pg0ybgKNAblylpBVE/nNL9/xjeXlQH14cDOh7x1zL+rm5bOX3/2NpNTXbx54jwD/X6j2HwhxUcfq0DjyTOf0NTqVwYuzLbx7efvEksWOXDm85BcOT/cx/NvDpLpnKXthF/JWYNC5UkX8YFxtF2BzoQuFPSFJMt75yh1+mnkkZLOtjsZdEvw/Z61kFzZuCY4/DhCMQpf94cfvwdWbF5bshhLaJzLBs5TKTlaqbDVNLmvR7lrBDJBkZzQizRqNjcKCSYD2ZlJ3eFIVxFdk9x8ngjJldmMzY5dFuXii3Jl+7YofcfTLA4Xefwfp/gp2ysFQ6Ix4kJB8vDTAuVcAAotUkEhL7j7MIoVSEPd1FxloElB4c5S3O8f60Jhg6Gg8NgJQAGpoOAoKExH/Ss/W3V4b6aK7boX52P+e3WtwJFngpWU5PqAiR2Icnc9S9A1mmS5q8j09lVPkhSO8KBQ3j2NtuXlUMicuE+izYdCZSkTgkKszs+ZmBnp4/7FNzwoGIFekfduvhwKtq3z+Zenf31B1G8BhXBBVAAK7wUlSfECFIKS5F9/9jajkx0KClsDcHKhUC4pKDS3+vNYmG3j/GcfeFCIp/zjEYRC/6nLCN0HRhAKyT0jfrTQ1j0olA9MUuryP1ekpNN7o9GDQiHzIhRKUcmFLZJAm1EGVmyOzjsKCq0RvAbnqPZuW02Te9EodwM5DBHghF6kSdhcqySYNMNQeK1VQeHaZJJcxX90zWZsdm0zKZcE310XmIFSkPZtUfqOJFgaKTP88TzOT1MrX20R1fZftCko/O0K5YrhWdRlO6C5W5LPC+7fM7B0v9BkU0uVeEQysWZwZzUOAUnycF2JpCa5U4nxWAuvMN4xi6Slw7lEgulAcUWjpXIYbKGgkIv6FnUbVmHjomApBTcHTPWo6nKh61mSaFVjvqPM/PbV4DRo/LYVoxShvHsac5OfGl2zqKtBIdLqt5uvLmWYPnsI42VQeNbH+NAADa1znHhXSZJld+Fy79YRSsWUB4VgXv3nX54ml8+8tCDqd4LC8GZulHYEoBCUJA+SL6Z8KATm8defvc1qro73T16mJ5CnUKnEPSh88P4nxJv9eSzOtXP+sw9IJIvsPfNFCAqTw1uolhIeFLQAFBZubscuxT0oBOdhX+5Hz8coH5jE6l4LWdQpKGgMrYNCw5rO4VWdUlRyddCkInyLuv5lScKSjKcE55ojbp6CGjxWqJByJPeiUe5Eo2gBufJNWaROOHxjJ5iyI6EiquPZAjouFKq6J1dm0zZN22xKZcH9uwaOaXtyZftWg2giwtKoyfCXa6xrFvU7ba80+BhN6Yxfz5NsNkhGIhDRQvrrzLRGNuvgRCDhdkeLRyS2A/NFgw7XR24wrdCZ1CSLtk5JanS7NQe7pVqKZ6XDcCRCVEr6KmqsJlfGHbjVYNBYkTRWJLohXYs6NZfnjQ4tK2px1eRmqEWrGrYuWc2aZGbVCdYwpGQxoxTBaiogYzbGZAZHi3oWdfZaitjmSZxylMpYC3mt4smVsqrTunOIwkIjhQWVxx+0qOvc8pTpcRV0rNVKlIoporESHe3TjDxTgcwLX58EIJfP0NU5QSxqMvS0D/At6pZX69m/4yH5QtIb8+RKG17bf5ep2Ram3KCeaUU8m7od/SM8des4nk2oz5UvpkglinS2zfG9m6L88XkVZFzNpdnUPUHEsHg6ouZYs6hbW6tn18575PN1zLnSaFCu3DJ4k5VASzopNaolFRhs2jjGyrh6/5XRXjX1UhwtWcZozFEdV69zbm1UL87HsdrXQANjMkPCingWddGywUJfnlhZJ1ZWl2pQrhxttWnMaaQDd+KajeHzOo2eojqXtrhp0SlHsqoJVjSNXstC2ILDlpu2jMO4NJSlnG6iRXyLuqQuGV6Lkoo6pKIOWiwsV07N6NQ3OGgp6bU+jLqR58VRk+zGGFQEjZt+WvDxH+TKf9j+Yfv/8fb3Uq6886dTiIQiW3ZLip4DfnDm24sCJ6am173Jt6hbzOs8monhREDGYH9TmbSb4HSvGGPK/UjRqORNveh5/30USeG4smaDZnMy7wf1/rrTtS0zHHrzDvuWfEJ/Nqh+jhkWWyd1z6JuuanqdflJaSYb7mWJFdV7r+yc9x4TRMUgebnP21/9e35Ov71cR/6aLwVu+NlFGnS1dF963u1Z1AEc+8fKNq5BVLl78zBT42qfPRufsGPvLdIaWLbBF1++Sy6v7oInT5ynrWWWOi1KoZjkLz4+4+3vX/7iP3o/T8+18KsLx1869mB4M9fuKFNZQ7f4L/7pR2rAjSnUOkHv3DrM4T2qGtKyDP7687fIF5Rs+ntvXaC1ScVSZnJRPvn0Z97+/+D3/8L7+dlMOzcun/R+f/+fqLEVGWNquJ/RB+p4RGJlBs6cd/9KMHp9H7kZlUyV3jKGtsUNXlo6axd3It1GudqxYXLu3VWUoiS/8SXfJ6+pTNOiFSG9YrDxsd/A9/wu/2G+ayZC/7zaRz4CX3ao71xaGq8tmrS5/UK/i0cYjkXQTBVTeLtY8squz4kk5aqbJWs7HI/7Ae2vFlJopkSvQlPSZkeLf55eu+Na1FUlG9pN2t3pF1cchs+5j3xmlU1v1JHu+GkrhlcWfHQsSWnJpLRsE8/obNgbI7/oYJmSuVFJqSAoFgXNLQ5tzQ6Lbtv22TWDQkWjYGr0Z6qkIw5zboBm0TLISZ2KFOzXlQ35nPsEtyo0VnWVfHqkUKGgCVZ0wYIhWI1qrEY16quSPUsO8wmV0fa0SZJLQC4OnUsancs6iw1q/bjSXKWcsqkkbFqfpokVDcpNChSVbAUnU0XGbFXFp9vQlAPhYNQXMeqLYGsUbm/BSBWJpAvEmpeJ1udJNOQoLtczdX876bZ5hGbTve0RdQ2rpOpXef6kn6nxPtq7VKS9o3uM+uwK6XSOm7cOeo8PAG0ts2SzK8RjVT6/dJRIxKSjdZ6IYdKcXaU5u4ppRjj7zWEa0ms0pNfo7pjxxmbnm7h2Zxe9XVOAZN+OIZqzqzQ1rHLv+36eTXTR16WKdTZ2T9KcXaU+nefr6/vJF5Lu66CjdYHm7CqxiMmlK8eJRiq0tMwRi5XJZlfIZleoVGPcvn6MdGaFZF2Ots5x6rMr1GdXWJ1vYfTBdpo61XttGHhMoiFHvD7H3Pebyc20knBTyJMdCxj1RfRUmcK9TchqBNGiKidFtqC+F0MSv9uOY9hU68vYMYtqnfoXMQU9T1KUkhaVqMNC1iKfkOQTksacoH9eMJVRF/hIg2A1JliNwvY1m7aKZNJtrDAd0Vk1NAqaxoFKhQiSGdcVbQmNNXRsBPujZSqOYMXSKNqCnK2Tt3RihmSwqUKurFExBXPLOsWSRrGk0ZB1aO+BJTdrfmHUprTqUFpz6NidJN0RY3kk3Cznx26vXK7M9kbpP11Pccnm0fkqdqA5S0+vTd9Gm5l5jYejPgEFkr3tZTqTFt8tx3ha9AuiojicjBepw+GSnWRG+IuiBtvmdKmELQSfZhKsGX48o7dgc3LGZiEuONsr/EY9ErbPCLZOGYy12Hy/xU9GEQ5seZAmPR9nenCVQp9fqC8qOolLvWjFKNrrw4gWv+LFWqpj7cJuhGHT8fZ1jJR/x1h8toGRS0dJty7Q/9bFkF3bk1v7eXR/H1sGH3DgaEB9sHS++OpdxsZ7OXH8AoMDfhJVoZhcF2h80TZO1T58SjoQ8KypD+sLol6QJF8LS5L/8bO3eD7ZyQdvXmJn/xNvLJdP8me/fM8LNLa1+POYmW3jk08/IJEo8tYHH5FI+if1yOMBHl5+jabOKfa8ddZ3v5Ywdn0fc99voX3HEI37fPlTWhprF3dhzddTd2QI0eM36RXFCMlLvQhTZ+HoNGa9vxpILkXZejdDNW4ztHeNasC2oGdOY/fzCFMZydWNgcdvKTk2ZzOQt7lbr/NtOmClKCVvl0q02DaXjARjuj+WwuGUUUAXcCmfZNX24xnNMYuDHSUKpsaN5wmqAUWuq91iS7/N4gw8vhOIrArY9FqC1sEE41dWGL8Ybkz8Y7dXCobspoSCwoLFoy8KIShs2CTp22gzO6Px6EnElySFZPeGMh11CgrP8gEoCAWFtKagMCsDUJCOggLwaSZBLtCKq7dg8+a8yUJc8GWnjqX7VXDbZwTbZwRjLTb3+iy/RFcqKGQXokwPrrLcE2geGoBC6egYWuvLoZB56w6ROh8K+dH2MBRqZgYuFJ5/t0tB4dgl35TG1rl01ofCtkEfCsVSko8+/vC3qJL8lMyvhYLfyPZFSdL9XJYRhsJWvz1dDQrFGhQCkmQNCkkPCv48Rh4PcP3SSQ8KuvFyKGzYf997jWPpISjEegOl8MWYB4Xi66MvQKHn26wHBTP2IhRmGmyubpS+pyUKClvXpIJCQ8BKUUreXVNQ+DoeD0Eh7ULBAC6U10EhanG4WUHh+mQCcx0Utm60WJgXfH9X4Pg6vYJCf5TxG3kmrobNlX+X7ZXKlVs/bFFQ+HgFW4t6cmVrr5J9Zmc0vh/SIZBXsK1DfZkP52M8K4dr319Pl7AlXConmTXCH+0ds4gt4PNkkpzu76/ZUh2i52OCrzp1TN2VKyVsWnQ9JJokD2pQcL+MPvcZ9Hl/nmJPuEdD8/UOpO5QOjqG3RIYk1oICnoq0Bp+IcvcYsOLUADGh1QcYsPAEAeOhSXJ2jP5eigA/PKTD4lEqi9AwbQiPwiF8el2xqfbXlolefO+UjReJkmqGIV8AQoAf/7L94lGqvzBB1+QavHnUanEPSh8+LOPsBL+PGanupmd2kB71wTbT533oADw/L6KedSgEJzH/Dd7QMgXoQDYFwYQhqT4+ihOQzkkV/Z8m8VM2AztyYWg0Lxs0LwMMw02326xcGxfrtw9DyC5l9X4NmO4PdjU4Jv5Cg4oKEQiaIGcg7dlEQvBeSvJmqOH5MqjDUUPClVH8+TK1qxNaxbmFzWGHupo0vZK6Ht2K+iM3y4zeeun+1bCKw4+arqgsGjRtT+pWtEYekiuNE3YuMlG6g7pTKB81oGY4bCtXi3rt2T8pcaao9GmW7S6TUe3SfWNxJGM6gb91apn/1WTKzVgOaKxe9n9XXMIuN5h6rBtXH19rTn/kNmaJFbWqXusZMqm537AyklXMGbrMGbrsDUT+Vjl5ctqhEjbMuUnKmhnCdOvrpSCRMMqU/e2e78H5UrdsLl78wigejDUtmi0zOpqPVevqbG79/d6Y43ZJZ487+bJcyUv1uTKSjXKxu4Jvv3OD3761ZWCxvpVLt9U+5EIT6qsHZ8L11RtxZ1Hfv1CMlFmYamB81fV2PV7u7yx1qYlHj/roTKiPndNrjTNKC09o9z/bpfXH9GXKwXp+hWe3tnnHY+aYU7t94lv1X5mAh2jtHgVa6UOa0V9H86Qm5YuNez6ApGJDExkyDiGJ1dqjkYpU6Z93G+2EJQrSzHJwISO5Qiv47z3fhIOLqvzbddawC5REzTbNs22jXAEO2x1LurAnNTo0UxERDVdqcmVhoAVU2NjVv2tZhOSK8sVQd9GG2E5RNbFF3VD0HM0hTRjtO9J81O2Vy5X2qb7/kJ9sNrmOGrJCArEwYbQdiCBY11zXoIuYYHdqbHAz+uJGHSfMwL7sIVUzcaEiilogUwm2z1DBHguVLVNBpJuhL1uknqAOoFlJCgfSlAXowyMaZoNQiKQ2LZBMKNK1/1G+ZYd7ppr6Kb3t9Y6E2BD94/Ibzv2u7wmPCZ/YI7qXmuvG9N10+urEWwSK3Tby6x01r3Xrzu+v+57cTTpO0gHvk+JxHOpl6AHeoD80HkDv+F8+zXn6Q+d37/2mqjtUIIe8Xf4906ulLbkm38zqizqgK7DGbr3q6Xd/Ljk8QPV81EIycBO26uuDPZ81BMOR1tK1EfVWLDnYzpqc8ooel2i/1007dkIdEuTk/kyGlDU4C961PtqhsXeJYc9rlz5rElyy7WoS+gmB54YXnVlsOdjvWPRe7OReEGd1EGLOm0lTupyj9cluumfXfCOQWWshfzVbSAFRl2Rnp9foMnIIyVMfLvLuwtuGBxi21HVh7HBMbl09jTTE0qrCvZ8LBRVTGF1VfVICFrU1TIaq64n5b/+V3/qzaMWUwBBc3aZf/mL/0d9RxLOfnOIW98pmfDgrge8dUzJraaX5qwSjII9H2sxhRW3mUzQou776QY++fQDTHcef/xHf+LN4/aQiimAoLF5jtM/V7Lpgh1n6NoRJobU8ejbdY8WN9homzrDZ4+Tc3s/BHs+2oUYa+f24BTUOaZ/cIcVt5pXX0gS/6YHzYXDw9OqLX/ejNI6GfMeFZczFpcH/VjP9pEom9y43r0WuN3gVjxWNE7PVj25Mtjzsc5xOFMoek1c/krUYbkdxdsti+Pxomel+DezGdeiDnrrq55cubCqcf+hO/eKzUC/SZtbXRm0qNOdKoPvZ/7+ypXBhUrX/iTd++PMP7OplKSX0imEZHC7RWuTw/OZMMMimoJCneHwpBCONdQLBQUbeEb4DtRjKijMGxozUY1iLdFBSg8KTxqgrOM7VTl4UBjdEG4ya1QFvTcbiZYM8n3hoI+2Eid5uRciNqJ70bOoAx8K8ZZlYs3L6G7z2iAUWrY+wYhUvWdJ29I8KGzbdTv0XjUoFItJdmwP27UF05wHNj17aUFUb9c07S3zJALzqEHhwM6HRAzTm4cZqH04vOd+6L2CgcZ92x+FxiZnWryYwsa+kVDL+6HvFRTauybINs0TifrzqEGhd8d3COH4pjQ1KMy1UL9tJPReNSjIqoHYFI416AtJEt/0YCcsSm0F7Jh/b69BYbmpSj5p+wsOCbueG2xaFDxqC0T9AMORnJ6t0lKR3F9X0VjnOJwpFjFQncqDW6tQUMg7GtNVg2Ig0FiDwuyaTr4icLwVjGTroE1bF0yEPzJ6BAZ/1kCqNcrkN2G/jR+7vXK5smt/ku7Ddcw/qfL0uukFdmpQaGmRDD83GJvzD2pElxzpUlC4vpBgvuovF+uFzcmEgsI5K0UuYAvWY5qcKCsofJlOUPWOtWTfisWeJYfhjOBap/BMaYQDx54L2ld07veaTHYEbOiqgsHbGaIlg7H9S1SafIWhBgVp2OgnhyAYaHShYDSv0n7yJlog6h+EQu+R215hlm1p3D13iumJHg69foFNAUmyFIDC+2d+RXub30x1bq7lNxZEvUx9CELhZVWSo5MdvH/yMru2vihJFktx/uCDL+hs9dvTTc608Je/Ou0FGlMBSXLo+wEuXFRQeOPtz9B0fx63vjnuQaH/4C3vNUEobHr9GnV9gTZ5AShk3ryHyPrvVYOCkzRZODKNE/MfO7LjSQ8KT3bmCLjGseu5Qe+8zqM2yYMO/65mOJJ3Jm1aKpILLRGex/1zMW27UJCSLyJJljV/rFVYvKEXyUuNi7kk1cDjycY6BYWZvMHd8TgyMJHBzSbt7Q5jw4KxJ4HHyQgMnk6RajZ4/Mt5Fh+HzYd+7PZKwdB1pF5B4fsSTy+XfChosHWPpKVF8vSJzsR0wIDEkBzqK5GKKCgsVPyxet2FglRQyAc+Xo9jcaJcZkFTUDA1X5Lct2Kxd9VmOCO40qp7Dh+aVFDoXBXc7zUZbfPv+EZVY/B2hlhZZ2z/EsVAQ43oatSDQvH4KCLljwWhkHnjPlpAkly6uzUEBc+pyta5e+4Ui5MbOPT6BTYHoFAuJjn7iQ+FjvYAFOZb+fhXP/txUOBFKAQ9LUNQGAhAoZAKQ6HNh8KUC4W6/7e9s4uN47ru+O/MzHK5u1xSK36IlGhbkiXZlmXJdizbqtzIjmNbVWIbTb/UIkADBA2Sfrz0qUVejPSh6EP7UCBAYaBB0wBtHacPFRB/25IV25JsOZJl64uSLMkmxS+RFEmRy92dndOHmZ25sxRFWoK0IrB/gMCSd3Z49s7d38w9595z0gEXfOx7AAARgUlEQVQUjA1RFSh0d/tQsMMoiPDxvsc4feLeEArRk4ITg0Lr6mhbdWkqFYOCszT6gujFbAiF/NZzeI1xKHQdb4mgYFWsiKBwarl7ZSjMBFDIVEFhIo+jyhvpNJcMKHRS9qGAxZ58mqLhUF2dKrAh50Ph0ECUt1QE7r6zRFeHx7mzNl+eMaEgPhRabU69Oc7YmXjh5WtRTcOVt29d4kNhzyQk/TmRWNB+m/+hz5y26eu1YyXq1nQUKXvwcX+Ki17c/AczM0x7wp6ZDJcTceY95ua5aFm8nU5TMi56q6u0jpfpabLZ1yERFDzCTD2Huj36DCgA3HY2TdlSejZOoAYUAHJHOvBSRaYfO48ahW5RKwYFSRhTi5EchZHcFaHQ1+MXg7nndz6IQQHgk4OP4jhFdmyPQwFgz94naM6Os/PZN2JQKLmJOaHQ299Jb3/nLCiUXCfI5KSzoACwZ//mMCRpQgH8zVS5lnF2fvt1PCMkWSg0hlB45puvM2VVICkMXuhm8EI3d2/4hO6vHY5qfKrFF8fXg+gsKACM/vYeJFGaBQUA78M78bIF8lvPoY1lCLY72wWHruMtTLbNcPreKczAR+uYQytwarnLyRVlcKPK0+tHwEPZ22nHnhQAHp0uMhOEx8dsG8vwh27VPJew2OOmKWHFwpUbmwv0TzscDqGgiCjtSwK/15cOX563sA3X5or1Dp6nnNo9zdi5+Fi8VtU8KjFxoej7GywLK2GRbYuuyqUxfzSoJbFKVAAj03Z4AdsM8k97wmW1wsfAZcYVGbEsSuJPEwSl043OOZCU8HwNqrRG01+GmjSs2tQ2GQfOxJISduA7yIxFBPPSRby0D4WElNHh5rDNzk2EUHAoMzPUGrZllw1TGXnlUoLp0ai0cq6zn0Tg+RgaiPJ6iZRjULjQH7U1Z8dpia1TiNKZdbUPG6nmJZYM1q8xEaQpKyQZHl1qtEX1M83zObZLlzF9MNtyLeM0pacpB/abNnZ0DOLYLq760ZjhgShdXHvnBdzgrlmcaWTqUtQf2WWR76DifPQNcWNQcIeWhK/LTQW00f/MZc8iORqFJ6dbirghgaB5PJq+jmT98nWeCqkSZAvRHbs/JVQGXJdRcrEgRNMHDzo1GovjajGjgqg/XW031q2MFuwwpG6pkstE5xwbtxBPEU/JNINjuC3G+10/dOF5tNzmO9QXXVQCYKJvBsTyQ4E2MSiMjxJOdBoScXiNTllg+Xf8bEM8I8WURgHFDgMKkwilMK9/HAqDyWhaYSkxKAw3+dwWwCiH6NvfUqoUTqJxIu5Y8lKRv0QvRlCwstOI44VtM8MRFJJhgVbBK1sxKCxZNoCqoCLMTEf5CAHalg2G89BKhuiKMpkpNOjIXuOL35Ybw3bK/l1JCTJA++ruHKQSiHVdOwaF7q6B8PH28uW4HZ0dF8O2CwNVdqTzfghWhX7ji7906Qi25ae3UxWGByOYtC/zAaQqlF2nCgrDVJx/hSo7nNzlsH/d4SWxNk26YZsJhXy2hFoKnp+jMVsFBYL/lijHoTCQCmpVq5J14+N0zI6eLkwoABRUwnFlQmGsZPk3SvHbculonF6aEN8BLL5PwYTCxIDrP1UJNOau/2td05yPR18aRNIpxII1T0cXfei8ciooUecklI33G3UmjXBluqnMlvY8ld43w5XLkyXaJB/urvy/hiY/XKnKxnIhBMOII7wShHYcx2Vbf3SRzrQqh4JwZTMltsxRoq4t73HHwegLboYrnd5mnJE0lUGc2+GH+1Rh+siqcOAmWy+x4qkDtDqX8coWp/dEiVvNEnXpGYt3Xnk2bDPDlUND7fz6tW8F6xzi4cqjPavp7V8W2mGGJHfv3xyCobtzgD977jUgcjRW6GeWqKs4Gisyw5V9A+28/OpTYWjUDFceOL6S/oEuQLBtlz/6zq8iOz7YGoJh2fJentj+awCGCk0cevsb/q1VrViJusLlNCfeeDy0wwxXloZamNh7X7iWwd5xmMkgXJk4m8MZ8Xd/ek6Zs1v8tHyXiw2sPJkJwXAx57J/rT8m7DJsPtEQlq/zS9T5fZ2ZFrYPRI/xZriy03Vpy+fDL9v/ShNuECZd5xVoD5ytM2Xh3dGmIFypbOyYYWnArqExm6PB+Gtwy2y8L7pLmeHKxqTL+mdbuF7VPCohFqx5spnWlQnO/TZeos5JKBs3uaRSymdn4yHJbIMPBU/hyEQ8ZrvCLrHFzjOqNseNEnWosqlY5P58iZ6kw5dJK6purMq2/jK3TykfdcZzPiZLsOVEglRBOLYu7thJT9rccbCVsuNx6Z74xhWnt5nGgyugbRJZMxCGKytQmDlxO81rz5NadjGMPlSgMN7XxcotB2M5HwvTKd555Vny0+kwg3JFFSg0Jmd49OF9sTbT0Xj/+hNhuLJ670N314DhU4gcjTsefy8W4jSjD7+37b3Y/6pAIZPOs+3hg7G2IyfWhD6Fu+86Hk5jVOH9fVs5dXwDd993mNb2QSqwd0sOh97+BmODy9jwu+/Fcj5WoFAuJmh7JB42rUDBzsxg3dsba0uczdH4SRf5jimmuifRSro+hZUnM3T0N9J3x3Qs56NdhodPJlg6BftXxp8MskU/C5ij8H5LfJx2ui7fyOeZFCuW3g1grVXggWSBvqLDF4WEUdjeh0J3s8vpoYZYzkfbVu7b5JJphpPmJiqgsdli/XNLEEs482rc3/RVVVMwhFC4s5FzH+YZ6IkuhAmFT08kGJ2MnDtNyTIPr/Ch8MFwmiljBdsKu8SjSR8K75bT4fQBYFOxyKZikZ6kwweZZAwKTwyVuH1K2d9u0dMavSdZ8qtRpQrCR+tKXGqJbExP2tx9uJmy43F+8yjltBHKDKBQbp3GfuwUOLOhkLyzj9aHjhkbouJQaF97NjxfYTrFwdeeIT+dZtvTr9JmhCRHhiMo+F7/yNHYc2rtwnZJGhuiqqEw14aoK4UkK1DY+e3XaDI2RB05sYbX9m4NHY2VlZAVKBw95kNh00MHQki6JYe9b24PodC12ugPAwp3PfUuyaXRGhITCs2PfwKN0XWpQMHtnGT0wUHC9c0KXcdaQij0rYpuABUo5C4LB1YqfcbsJFtUnu5zcRRe62xg1FjG2FUKoGBZvJVIUzDG4lqrwIN2gV7X4cOplFGvXdm01IdCz0gDZ4Yj0Ni2sumeIk1NysnDwoixPKOx2WL9MxnEEo6+PMjU0PU5IRcEBhHZLiInReS0iPzdFdqTIvJS0H5ARFYu5Lxrd7T5UHh/koFj0QdxkrBhs5JKKUc/cxgbN8JAjWU2r8zjeT4Upt3oIyxvCKDg+VBwiS7ExnKBTcUipxIJPsgkw+iDDT4U8h772y1OLon+V6PrQyFThI/WlRgx9mukJ50ACsr5zaOUjM0V6QuZEAr5LV/4PgW/p2JQyHztdORtL1sM/uaBq0KhEECh3XA0jg53sOf1CApNRvSh5/Q6dr/7xJxl42JQuEJIcjYUrhKSHOyIQSFrbCX/NIDCqu4LPhTC9RISQmFTAIUwJOkm2PvmdoYHu2ZBIX85E4NCpvVS1DaUi0HBSkVQ8D7vCKGQ39xLGA5QoetYC7m+dASFwA4TCofWuPRFM16aKlDwfCiMNURjsatU5smJGSYtizdSKQrGepq7tOhDwXPYX0hFIUnggeYZbs/4UDhtOLOdAArZjHL8qMPoUDS2G7MSQAGO7RojP1LlDLsGzetjEBEb+CnwFNALfCQiu1T1mHHY94ExVV0jIjuBfwL+5GrntRyhdV3Gh8KneWgM5vkNsLRTKJfh6GcOl8asWLjytqUu+ZJw4EKaaSvOtbsai1ws2/xmJo3bEHR2EHXZWPahsC+ZjC66Qs5Vcq6yb6lDzxKjs11YMS64lvL+amWyOf74uOxCI4XGMsfvn6AhFXcsZc/kcFunyG/5IlpAr4DKnFAojrXAGLOg4BaTDJ1fie2UeOCpt2JQADh1fAOZ7PgsKAAc/uQBVizv5TvP7I4tXiq5iTmh0D/czpV2SZbcBCc+XzVnSPLjz9YHIck4FAD2H97Equ4+fv/pd8KQpCIUi8kQCo88fICJoKvKpQSXxloR8Xjk67vJroqmAqoWA5/fid1QnAUFgImTq7Cbp2ZBAUBPLDegoP7SVgW7aJPrSzO8apK+O4oGFITslI2HcmiNS/9SjyhRB6wehxkL3uh2GKsaixtmSozaFm82pihYVuwOvIEivZ7DB+UUYty8UrZyR6rEifEGPjehYCnZZsXz4GhPgrERwTYmHh2rHUp5j2OvT5Efu8700IHmDVeKyBbgBVV9Jvj97wFU9R+NY14PjtknIg4wALTrVU4ebqIqhuufsWy/pmVFbhRJw6kqxWcEFXCqnntKxn819pNQzVEzjmAk8aUqCELJisrjOlWbpfx08v4bbGNKo2g4fRAIqyEFB0ap5gF1Iz5bxlzec6s2FDklIyV7fC6bSERPXJV9CAAiXniH9tuMFaROKdqLFQAjOl/piu+51jZLvGDxks6y0QmWW2sQriwbdjhOMbyjlqv642p9hVHxG6N/VTSsfq0q4V4JAM/2oru3xjfGucGUQ4FE1Ri46tgxXpsWlhXMALw5Ts2xLcQ3UrlBFwr+hmRT5ZKGew3s4OnlRoYrVwDmKpJe4JG5jlFVV0TGgVbgonmQiPwA+EHwa+GFF16IL+q/tdVG1ee5hbWYbIXFZe9ishXgrvkPma2bGq5U1ReBFwFE5OC1kKxWWkz2LiZbYXHZu5hsBd/ea3nfQpyPfcBtxu/dwd+ueEwwlWgBri/pXF111VUzLQQMHwFrRWSViDQAO4FdVcfsAv48eP2HwDtX8y/UVVddt7bmnUoEPoO/Bl7HD/D8TFWPishPgIOqugv4d+AXInIaGMWHx3x68TrsroUWk72LyVZYXPYuJlvhGu2t2Saquuqq69ZVzZdE11VXXbee6mCoq666ZumGg+FGLae+EVqArX8rIsdE5IiIvC0id9TCTsOeq9prHPcHIqIiUrMw20JsFZE/Dvr3qIj81822scqW+cbC7SKyW0QOBeNhRy3sDGz5mYgMicgV1wWJr38NPssREXlw3pOq6g37wXdWngFWAw3AJ8D6qmP+Evi34PVO4KUbadN12voEkA5e/6hWti7U3uC4LLAX2A88dKvaCqwFDgG54PeOW7lv8Z16PwperwfO1dDerwMPAp/N0b4DeBV/weSjwIH5znmjnxgeBk6r6ueqWgT+B3i+6pjngZ8Hr38FPCkiws3XvLaq6m5VrWwZ3I+/pqNWWkjfAvwD/t6VmSu03SwtxNa/AH6qqmMAqjpE7bQQexWoZOBpAS5QI6nqXvxo4Fx6HvhP9bUfWCIiXVc5/oaD4UrLqVfMdYyqukBlOfXN1kJsNfV9fArXSvPaGzwy3qaqv76Zhl1BC+nbdcA6EXlfRPaLyHZqp4XY+wLwXRHpBV4B/ubmmHZN+qpju7ap3RarROS7wEPAtlrbMpdExAL+BfhejU1ZqBz86cTj+E9ie0XkPlW9dNV31U5/CvyHqv5zsNHwFyKyQVW9+d64GHSjnxgW03LqhdiKiHwT+DHwnKoWqttvouazNwtsAPaIyDn8ueWuGjkgF9K3vcAuVS2p6lmgBx8UtdBC7P0+8EsAVd2HX5K57aZY99W1oLEd0w12ijjA58AqIifOvVXH/BVx5+Mva+TAWYitD+A7pdbWwsavam/V8XuonfNxIX27Hfh58LoN/9G39Ra291Xge8Hre/B9DFLD8bCSuZ2P3yLufPxw3vPdBIN34NP/DPDj4G8/wb/jgk/al4HTwIfA6hp27ny2vgUMAoeDn121snUh9lYdWzMwLLBvBX/qcwz4FNh5K/ctfiTi/QAah4Gna2jrfwP9+OkfevGfZn4I/NDo258Gn+XThYyD+pLouuqqa5bqKx/rqquuWaqDoa666pqlOhjqqquuWaqDoa666pqlOhjqqquuWaqDoa666pqlOhjqqquuWfp/XSXf/i1Oq2MAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f36cc111d10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "u_n_5 = project((exp(u_n_4)*nabla_grad(u_n_4)+nabla_grad(u_1)*exp(u_n_4)+q_1*e*nabla_grad(phi_n))*mu_1,VVV)\n",
    "u_n_6 = project((exp(u_n_4)*nabla_grad(u_n_4)+nabla_grad(u_2)*exp(u_n_4)+q_2*e*nabla_grad(phi_n))*mu_2 ,VVV) \n",
    "print u_n_6.vector().max()\n",
    "\n",
    "dt = 0.01\n",
    "\n",
    "\n",
    "F_T = (1/dt)*kB*(exp(u_1)+exp(u_2))*(exp(u_4)-exp(u_n_4))*v_4*dx+k*exp(u_4)*dot(grad(u_4),grad(v_4))*dx-(exp(u_1)*dot(u_n_5,u_n_5)/mu_1+exp(u_2)*dot(u_n_6,u_n_6)/mu_2)*v_4*dx \\\n",
    "    -kB*exp(u_4)*dot((exp(u_4)*nabla_grad(u_4)+nabla_grad(u_1)*exp(u_4)+q_1*e*nabla_grad(phi_n))*mu_1,grad(u_1))*v_4*dx- kB*exp(u_4)*u_1*dot((exp(u_4)*nabla_grad(u_4)+nabla_grad(u_1)*exp(u_4)+q_1*e*nabla_grad(phi_n))*mu_1,grad(v_4))*dx \\\n",
    "    -kB*exp(u_4)*dot(u_n_6,grad(u_2))*v_4*dx- kB*exp(u_4)*u_2*dot(u_n_6,grad(v_4))*dx \\\n",
    "\n",
    "solve(F_T==0,u_4,bc_T)\n",
    "\n",
    "plot(u_4)\n",
    "plot(mesh)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8.12801354566\n"
     ]
    }
   ],
   "source": [
    "print u_n_6.vector().max()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## V-I curve"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 513,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.01\n",
      "Calling FFC just-in-time (JIT) compiler, this may take some time.\n",
      "0.0\n",
      "0.02\n",
      "0.0\n",
      "0.03\n",
      "0.0\n",
      "0.04\n",
      "0.0\n",
      "0.05\n",
      "0.0\n",
      "0.06\n",
      "0.0\n",
      "0.07\n",
      "0.0\n",
      "0.08\n",
      "0.0\n",
      "0.09\n",
      "0.0\n",
      "0.1\n",
      "0.0\n",
      "0.01\n",
      "0.0\n",
      "0.02\n",
      "0.0\n",
      "0.03\n",
      "0.0\n",
      "0.04\n",
      "0.0\n",
      "0.05\n",
      "0.0\n",
      "0.06\n",
      "0.0\n",
      "0.07\n",
      "0.0\n",
      "0.08\n",
      "0.0\n",
      "0.09\n",
      "0.0\n",
      "0.1\n",
      "0.0\n",
      "0.01\n",
      "0.0\n",
      "0.02\n",
      "0.0\n",
      "0.03\n",
      "0.0\n",
      "0.04\n",
      "0.0\n",
      "0.05\n",
      "0.0\n",
      "0.06\n",
      "0.0\n",
      "0.07\n",
      "0.0\n",
      "0.08\n",
      "0.0\n",
      "0.09\n",
      "0.0\n",
      "0.1\n",
      "0.0\n",
      "0.01\n",
      "0.0\n",
      "0.02\n",
      "0.0\n",
      "0.03\n",
      "0.0\n",
      "0.04\n",
      "0.0\n",
      "0.05\n",
      "0.0\n",
      "0.06\n",
      "0.0\n",
      "0.07\n",
      "0.0\n",
      "0.08\n",
      "0.0\n",
      "0.09\n",
      "0.0\n",
      "0.1\n",
      "0.0\n",
      "0.01\n",
      "0.0\n",
      "0.02\n",
      "0.0\n",
      "0.03\n",
      "0.0\n",
      "0.04\n",
      "0.0\n",
      "0.05\n",
      "0.0\n",
      "0.06\n",
      "0.0\n",
      "0.07\n",
      "0.0\n",
      "0.08\n",
      "0.0\n",
      "0.09\n",
      "0.0\n",
      "0.1\n",
      "0.0\n"
     ]
    }
   ],
   "source": [
    "V_list = []\n",
    "I_list = []\n",
    "for V in range(1,6):\n",
    "    Diss,S,I,u_1,u_2,u_4,flux,mesh = initialize_and_run(Voltage=V)\n",
    "    V_list.append(V)\n",
    "    I_list.append(I)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 511,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f36bfd0a190>]"
      ]
     },
     "execution_count": 511,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f36c69ea890>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot([0]+V_list,[0]+I_list)\n",
    "#plt.plot(V_list,0.13*np.array(V_list))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> PNPtempElectroosmosis1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 260,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from dolfin import *\n",
    "from mshr import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 261,
   "metadata": {},
   "outputs": [],
   "source": [
    "def initialize_and_run(Voltage = 8,num_steps = 5):\n",
    "    # Create mesh and define function space\n",
    "    nx = ny = nz = 32\n",
    "    mesh = UnitSquareMesh(nx,ny)\n",
    "    #mesh = generate_mesh(Rectangle(Point(0, 0), Point(10.0, 1.0)),320,32)\n",
    "    mesh = RectangleMesh(Point(0,0), Point(10, 1), 320, 32, \"right/left\")\n",
    "    P1 = FiniteElement('P', triangle, 1)\n",
    "    V1 = VectorElement('P', triangle, 1)\n",
    "    # element  = P1*P1*P1*P1*V1*V1\n",
    "    \"\"\"\n",
    "    The function space is : \\rho_1,\\rho_2,\\phi,T,u_1,u_2\n",
    "\n",
    "    \"\"\"\n",
    "    element = MixedElement([P1, P1, P1, P1, V1, V1])\n",
    "    V = FunctionSpace(mesh, element)\n",
    "    VV = FunctionSpace(mesh,P1)\n",
    "    VVV = FunctionSpace(mesh,V1)\n",
    "    #v_1, v_2, v_3 , v_4 , v_5 ,v_6= TestFunctions(V)\n",
    "\n",
    "    v_1 = TestFunction(VV)\n",
    "    v_2 = TestFunction(VV)\n",
    "    v_3 = TestFunction(VV)\n",
    "    v_4 = TestFunction(VV)\n",
    "    v_5 = TestFunction(VVV)\n",
    "    v_6 = TestFunction(VVV)\n",
    "\n",
    "    #u = Function(V)\n",
    "    #u_1, u_2, u_3, u_4, u_5, u_6 = split(u)\n",
    "\n",
    "\n",
    "    u_1 = Function(VV)\n",
    "    u_2 = Function(VV)\n",
    "    u_3 = TrialFunction(VV)\n",
    "    u_4 = Function(VV)\n",
    "\n",
    "\n",
    "    # time step\n",
    "    dt = 0.01\n",
    "    delta = 0.5\n",
    "    Cv = 300\n",
    "    z = 1\n",
    "    e = 1\n",
    "    mu_1 = Constant(13.34)\n",
    "    mu_2 = Constant(20.32)\n",
    "    kB = 1\n",
    "    epsilon = 1\n",
    "    k = 100\n",
    "    q_1 = 1\n",
    "    q_2= -1\n",
    "\n",
    "    num_steps = num_steps\n",
    "    tol = 1E-14\n",
    "\n",
    "    # mark the boundaries\n",
    "    boundary_markers = FacetFunction('size_t', mesh)\n",
    "    \n",
    "    \n",
    "    class BoundaryUp1(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "             return on_boundary and near(x[1],1,tol) and (x[0]> 1) and (x[0]<2)\n",
    "    bxU1 = BoundaryUp1()\n",
    "    bxU1.mark(boundary_markers, 3)\n",
    "    \n",
    "    class BoundaryUp2(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "             return on_boundary and near(x[1],1,tol) and (x[0]> 3) and (x[0]<4)\n",
    "    \n",
    "    bxU2 = BoundaryUp2()\n",
    "    bxU2.mark(boundary_markers, 4)\n",
    "    \n",
    "    class BoundaryDown1(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "             return on_boundary and near(x[1],0,tol) and (x[0]> 1) and (x[0]<2)\n",
    "    \n",
    "    bxD1 = BoundaryDown1()\n",
    "    bxD1.mark(boundary_markers, 5)\n",
    "    \n",
    "    class BoundaryDown2(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "              return on_boundary and near(x[1],0,tol) and (x[0]> 3) and (x[0]<4)\n",
    "    \n",
    "    bxD2 = BoundaryDown2()\n",
    "    bxD2.mark(boundary_markers, 6)\n",
    "    \n",
    "    class BoundaryXmi(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "            return on_boundary and near(x[0], 5, tol)    \n",
    "    \n",
    "    class BoundaryY1(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "            return on_boundary and near(x[1], 1, tol)\n",
    "    \n",
    "    by1 = BoundaryY1()\n",
    "    by1.mark(boundary_markers, 7)\n",
    "    \n",
    "    class BoundaryY0(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "            return on_boundary and near(x[1], 0, tol)\n",
    "        \n",
    "    by0 = BoundaryY0()\n",
    "    by0.mark(boundary_markers, 8)\n",
    "    \n",
    "    class BoundaryX1(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "            return on_boundary and near(x[0], 10, tol)\n",
    "        \n",
    "    class BoundaryX0(SubDomain):\n",
    "        tol = 1E-14\n",
    "        def inside(self, x, on_boundary):\n",
    "            return on_boundary and near(x[0], 0, tol)\n",
    "    bx1 = BoundaryX1()\n",
    "    bx1.mark(boundary_markers, 1)\n",
    "    \n",
    "    bx0 = BoundaryX0()\n",
    "    bx0.mark(boundary_markers, 0)\n",
    "    \n",
    "    # marker for the midpoint, for the use of compute flux\n",
    "    bxm = BoundaryXmi()\n",
    "    bxm.mark(boundary_markers, 2)\n",
    "    \n",
    "    ds = Measure('ds', domain=mesh, subdomain_data=boundary_markers)\n",
    "\n",
    "    normal = FacetNormal(mesh)\n",
    "    \n",
    "    # define the dirichlet boundary for \\phi\n",
    "\n",
    "    phi_Up = Constant(1)\n",
    "    phi_Down = Constant(0)\n",
    "    T_diri = Constant(1)\n",
    "    \n",
    "    def boundary_Up1(x,on_boundary):\n",
    "        return on_boundary and near(x[1],1,tol) and (x[0]> 2) and (x[0]<4)\n",
    "    def boundary_Up2(x,on_boundary):\n",
    "        return on_boundary and near(x[1],1,tol) and (x[0]> 6) and (x[0]<8)\n",
    "    def boundary_Down1(x,on_boundary):\n",
    "        return on_boundary and near(x[1],0,tol) and (x[0]> 2) and (x[0]<4)\n",
    "    def boundary_Down2(x,on_boundary):\n",
    "        return on_boundary and near(x[1],0,tol) and (x[0]> 6) and (x[0]<8)\n",
    "    \n",
    "    bc_Up1 = DirichletBC(VV,phi_Up,boundary_Up1)\n",
    "    bc_Up2 = DirichletBC(VV,phi_Down,boundary_Up2)\n",
    "    bc_Down1 = DirichletBC(VV,phi_Down,boundary_Down1)\n",
    "    bc_Down2 = DirichletBC(VV,phi_Up,boundary_Down2)\n",
    "    \n",
    "    phi_L = Constant(Voltage)\n",
    "    def boundary_L(x, on_boundary):\n",
    "\n",
    "        return on_boundary and near(x[0], 0, tol)\n",
    "\n",
    "    bc_L = DirichletBC(VV, phi_L, boundary_L)\n",
    "\n",
    "\n",
    "    phi_R = Constant(0)\n",
    "    def boundary_R(x, on_boundary):\n",
    "\n",
    "        return on_boundary and near(x[0], 10, tol)\n",
    "\n",
    "    bc_R = DirichletBC(VV, phi_R, boundary_R)\n",
    "\n",
    "    #bcs = [bc_L, bc_R,bc_Up1,bc_Up2,bc_Down1,bc_Down2]\n",
    "    bcs = [bc_L, bc_R]\n",
    "    \n",
    "    '''\n",
    "    later on when solving:\n",
    "\n",
    "    solve(a == L, u, bcs)\n",
    "    '''\n",
    "    def boundary_rho(x,on_boundary):\n",
    "        return on_boundary and (near(x[0],0,tol) or near(x[0],10,tol))\n",
    "\n",
    "    rho_bc = Constant(-1)\n",
    "    T_bc = Constant(0)\n",
    "    #bc_rho = DirichletBC(VV,rho_bc,boundary_L)\n",
    "    bc_rho = DirichletBC(VV,rho_bc,boundary_rho)\n",
    "    bc_T = DirichletBC(VV,T_bc,boundary_L)\n",
    "    #bc_T = DirichletBC(VV,T_bc,boundary_rho)\n",
    "    \n",
    "    # project the initial condition\n",
    "\n",
    "    # Initial condition for temperature and species are all set to constant\n",
    "    rho_1_0 = Constant(-1)\n",
    "    rho_2_0 = Constant(-1)\n",
    "    T_0 = Constant(0)\n",
    "\n",
    "    class InitialCondition(Expression):\n",
    "        def eval_cell(self, value, x, ufc_cell):\n",
    "            #if x[0] <= 1.0:\n",
    "            #   value[0] = 1.0\n",
    "            #else:\n",
    "            value[0] = 16*sin(x[0]*4)*cos(x[1]*4)+20\n",
    "\n",
    "    class tempInitialCondition(Expression):\n",
    "\n",
    "        def eval_cell(self, value, x, ufc_cell):\n",
    "            value[0] = x[0]**2-x[1]**2+10\n",
    "\n",
    "\n",
    "    u_n_4 = project(T_0,VV)\n",
    "    #u_n_4 = Function(VV)\n",
    "    #u_n_4.interpolate(tempInitialCondition())\n",
    "    phi_n = project(phi_L,VV)\n",
    "    u_n_1 = project(rho_1_0,VV)\n",
    "    #u_n_1.interpolate(InitialCondition())\n",
    "    u_n_2 = project(rho_2_0,VV)\n",
    "    #U_n_2.interpolate(InitialCondition())\n",
    "\n",
    "\n",
    "    # Create VTK files for visualization output\n",
    "    vtkfile_u_1 = File('reaction_system/u_1.pvd')\n",
    "\n",
    "\n",
    "    # Create progress bar\n",
    "    progress = Progress('Time-stepping')\n",
    "    set_log_level(PROGRESS)\n",
    "\n",
    "    T = 1\n",
    "    t = 0.0\n",
    "    # The entropy and dissipation\n",
    "    S = np.zeros(num_steps)\n",
    "    Diss = np.zeros(num_steps)\n",
    "    flux = np.zeros(num_steps)\n",
    "    for n in range(num_steps):\n",
    "        t +=dt\n",
    "\n",
    "        # First solve the poisson equation\n",
    "\n",
    "        # \\phi equation\n",
    "        u = TrialFunction(VV)\n",
    "        v = TestFunction(VV)\n",
    "\n",
    "        F  = epsilon*inner(nabla_grad(u), nabla_grad(v))*dx-q_1*exp(u_n_1)*v*dx-q_2*exp(u_n_2)*v*dx#-phi_Up*v*ds(3)-phi_Down*v*ds(4)-phi_Down*v*ds(5)-phi_Up*v*ds(6)\n",
    "        a,L = lhs(F),rhs(F)\n",
    "        # Compute solution\n",
    "        u = Function(VV)\n",
    "        solve(a == L, u, bcs)\n",
    "        plot(u)\n",
    "        # Plot solution and mesh\n",
    "        phi_n.assign(u)\n",
    "\n",
    "        # Then the continuity equations\n",
    "\n",
    "        # \\rho_1 equation\n",
    "        #F_rho_1 = (1/dt)*exp(u_1)*v_1*dx-(1/dt)*exp(u_n_1)*v_1*dx+mu_1*dot(grad(exp(u_1+u_n_4)+q_1*phi_n),grad(v_1))*dx# not sure whether grad() can take this input\n",
    "        F_rho_1 = (exp(u_1)*exp(u_n_4)*dot(grad(u_1),grad(v_1))+exp(u_1)*exp(u_n_4)*dot(grad(u_n_4),grad(v_1))+q_1*dot(grad(phi_n),grad(v_1)))*dx-(1/dt)*exp(u_n_1)*v_1*dx+(1/dt)*exp(u_1)*v_1*dx\n",
    "        solve(F_rho_1==0,u_1,bc_rho)\n",
    "\n",
    "\n",
    "        #F_rho_2 = -(1/dt)*(exp(u_n_2)-exp(u_2))*v_2*dx+exp(u_2)*exp(u_n_4)*dot(grad(u_2),grad(v_2))*dx+exp(u_2)*exp(u_n_4)*inner(grad(u_n_4),grad(v_2))*dx+q_1*dot(grad(phi_n),grad(v_2))*dx\n",
    "        F_rho_2 = (exp(u_2)*exp(u_n_4)*dot(grad(u_2),grad(v_2))+exp(u_2)*exp(u_n_4)*dot(grad(u_n_4),grad(v_2))+q_2*dot(grad(phi_n),grad(v_2)))*dx-(1/dt)*exp(u_n_2)*v_2*dx+(1/dt)*exp(u_2)*v_2*dx\n",
    "        solve(F_rho_2==0,u_2,bc_rho)\n",
    "\n",
    "        # project the velocities\n",
    "        u_n_5 = project((exp(u_n_4)*nabla_grad(u_n_4)+nabla_grad(u_1)*exp(u_n_4)+q_1*e*nabla_grad(phi_n))*mu_1,VVV) # velocity for species 1\n",
    "        u_n_6 = project((exp(u_n_4)*nabla_grad(u_n_4)+nabla_grad(u_2)*exp(u_n_4)+q_2*e*nabla_grad(phi_n))*mu_2 ,VVV) # velocity for species 2\n",
    "\n",
    "        plot(exp(u_4))\n",
    "        #plot(u_n_6)\n",
    "        #plot(exp(u_1))\n",
    "        #plot(u_n_5)\n",
    "        #plot(mesh)\n",
    "        print t\n",
    "        \n",
    "        # Temperature equation\n",
    "\n",
    "        F_T = (1/dt)*kB*(exp(u_1)+exp(u_2))*exp(u_4)*v_4*dx-(1/dt)*kB*(exp(u_1)+exp(u_2))*exp(u_n_4)*v_4*dx \\\n",
    "              -kB*exp(u_4)*dot(u_n_5,grad(u_n_1))*v_4*dx- kB*exp(u_4)*u_1*dot(u_n_5,grad(v_4))*dx \\\n",
    "            -kB*exp(u_4)*dot(u_n_6,grad(u_n_2))*v_4*dx- kB*exp(u_4)*u_2*dot(u_n_6,grad(v_4))*dx \\\n",
    "              +k*exp(u_4)*dot(grad(u_4),grad(v_4))*dx-(exp(u_1)*dot(u_n_5,u_n_5)/mu_1+exp(u_2)*dot(u_n_6,u_n_6)/mu_2)*v_4*dx\\\n",
    "                -T_diri*v_4*ds(7)-T_diri*v_4*ds(8)\n",
    "        solve(F_T==0,u_4,bc_T)\n",
    "\n",
    "        # Computing the functionals\n",
    "        # including the entropy flux and heat flux\n",
    "        Entropy = (exp(u_1)*(u_1-u_4-1)+exp(u_2)*(u_2-u_4-1))*dx \n",
    "        Flux = (exp(u_1)*(u_1-u_4-1)*dot(u_n_5,normal)+exp(u_2)*(u_2-u_4-1)*dot(u_n_6,normal))*ds(0)-\\\n",
    "                (exp(u_1)*(u_1-u_4-1)*dot(u_n_5,normal)+exp(u_2)*(u_2-u_4-1)*dot(u_n_6,normal))*ds(1)\\\n",
    "                -k*dot(grad(u_4),normal)*ds(0)-k*dot(grad(u_4),normal)*ds(1)\n",
    "        #diss = k*dot(grad(u_4),grad(u_4))*dt*dx\n",
    "        diss = dt*(exp(u_1)*dot(u_n_5,u_n_5)/(exp(u_4)*mu_1)+exp(u_2)*dot(u_n_6,u_n_6)/(exp(u_4)*mu_2)+k*dot(grad(u_4),grad(u_4)))*dx\n",
    "        S[n] = assemble(Entropy)\n",
    "        flux[n] = assemble(dt*Flux)\n",
    "        Diss[n] = assemble(diss)\n",
    "        '''\n",
    "        if n>0:\n",
    "            Diss[n] = assemble(diss)+Diss[n-1]\n",
    "        else:\n",
    "            Diss[n] = assemble(diss)\n",
    "        '''\n",
    "        I = (exp(u_1)*dot(u_n_5,normal)*q_1+exp(u_2)*dot(u_n_6,normal)*q_2)*ds(0)\n",
    "        print assemble(I)\n",
    "        \n",
    "        # update the values\n",
    "        u_n_1.assign(u_1)\n",
    "        u_n_2.assign(u_2)\n",
    "        u_n_4.assign(u_4)\n",
    "\n",
    "        # Save solution to file (VTK)\n",
    "        vtkfile_u_1 << (u_1, t)\n",
    "        # Update progress bar\n",
    "        progress.update(t/T)\n",
    "\n",
    "    \n",
    "    return Diss,S,assemble(I),u_1,u_2,u_4,flux,mesh,u_n_5,u_n_6,u"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 262,
   "metadata": {},
   "outputs": [
    {
     "ename": "RuntimeError",
     "evalue": "\n\n*** -------------------------------------------------------------------------\n*** DOLFIN encountered an error. If you are not able to resolve this issue\n*** using the information listed below, you can ask for help at\n***\n***     fenics-support@googlegroups.com\n***\n*** Remember to include the error message listed below and, if possible,\n*** include a *minimal* running example to reproduce the error.\n***\n*** -------------------------------------------------------------------------\n*** Error:   Unable to solve nonlinear system with NewtonSolver.\n*** Reason:  Newton solver did not converge because maximum number of iterations reached.\n*** Where:   This error was encountered inside NewtonSolver.cpp.\n*** Process: 0\n*** \n*** DOLFIN version: 2017.2.0\n*** Git changeset:  4c59bbdb45b95db2f07f4e3fd8985c098615527f\n*** -------------------------------------------------------------------------\n",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m\u001b[0m",
      "\u001b[0;31mRuntimeError\u001b[0mTraceback (most recent call last)",
      "\u001b[0;32m<ipython-input-262-e029674db366>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mDiss\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mS\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mI\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mu_1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mu_2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mu_4\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mflux\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmesh\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mv1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mv2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mphi\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0minitialize_and_run\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mVoltage\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-261-6844b1d2bcac>\u001b[0m in \u001b[0;36minitialize_and_run\u001b[0;34m(Voltage, num_steps)\u001b[0m\n\u001b[1;32m    256\u001b[0m         \u001b[0;31m#F_rho_2 = -(1/dt)*(exp(u_n_2)-exp(u_2))*v_2*dx+exp(u_2)*exp(u_n_4)*dot(grad(u_2),grad(v_2))*dx+exp(u_2)*exp(u_n_4)*inner(grad(u_n_4),grad(v_2))*dx+q_1*dot(grad(phi_n),grad(v_2))*dx\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    257\u001b[0m         \u001b[0mF_rho_2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mu_2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mu_n_4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mdot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgrad\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mu_2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mgrad\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mv_2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mu_2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mu_n_4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mdot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgrad\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mu_n_4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mgrad\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mv_2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mq_2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mdot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgrad\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mphi_n\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mgrad\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mv_2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mdx\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mdt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mu_n_2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mv_2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mdx\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mdt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mu_2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mv_2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mdx\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 258\u001b[0;31m         \u001b[0msolve\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mF_rho_2\u001b[0m\u001b[0;34m==\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mu_2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mbc_rho\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    259\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    260\u001b[0m         \u001b[0;31m# project the velocities\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python2.7/dist-packages/dolfin/fem/solving.py\u001b[0m in \u001b[0;36msolve\u001b[0;34m(*args, **kwargs)\u001b[0m\n\u001b[1;32m    298\u001b[0m     \u001b[0;31m# tolerance)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    299\u001b[0m     \u001b[0;32melif\u001b[0m \u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mufl\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mclasses\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mEquation\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 300\u001b[0;31m         \u001b[0m_solve_varproblem\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    301\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    302\u001b[0m     \u001b[0;31m# Default case, just call the wrapped C++ solve function\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python2.7/dist-packages/dolfin/fem/solving.py\u001b[0m in \u001b[0;36m_solve_varproblem\u001b[0;34m(*args, **kwargs)\u001b[0m\n\u001b[1;32m    347\u001b[0m         \u001b[0msolver\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mNonlinearVariationalSolver\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mproblem\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    348\u001b[0m         \u001b[0msolver\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mparameters\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msolver_parameters\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 349\u001b[0;31m         \u001b[0msolver\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msolve\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    350\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    351\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mRuntimeError\u001b[0m: \n\n*** -------------------------------------------------------------------------\n*** DOLFIN encountered an error. If you are not able to resolve this issue\n*** using the information listed below, you can ask for help at\n***\n***     fenics-support@googlegroups.com\n***\n*** Remember to include the error message listed below and, if possible,\n*** include a *minimal* running example to reproduce the error.\n***\n*** -------------------------------------------------------------------------\n*** Error:   Unable to solve nonlinear system with NewtonSolver.\n*** Reason:  Newton solver did not converge because maximum number of iterations reached.\n*** Where:   This error was encountered inside NewtonSolver.cpp.\n*** Process: 0\n*** \n*** DOLFIN version: 2017.2.0\n*** Git changeset:  4c59bbdb45b95db2f07f4e3fd8985c098615527f\n*** -------------------------------------------------------------------------\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7faec20a64d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Diss,S,I,u_1,u_2,u_4,flux,mesh,v1,v2,phi = initialize_and_run(Voltage=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(exp(u_1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(exp(u_2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(v2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(phi)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

